Local discontinuous Galerkin methods for one-dimensional second order fully nonlinear elliptic and parabolic equations

This paper is concerned with developing accurate and efficient discontinuous Galerkin methods for fully nonlinear second order elliptic and parabolic partial differential equations (PDEs) in the case of one spatial dimension. The primary goal of the paper to develop a general framework for constructing high order local discontinuous Galerkin (LDG) methods for approximating viscosity solutions of these fully nonlinear PDEs which are merely continuous functions by definition. In order to capture discontinuities of the first order derivative $u_x$ of the solution $u$, two independent functions $q_1$ and $q_2$ are introduced to approximate one-sided derivatives of $u$. Similarly, to capture the discontinuities of the second order derivative $u_{xx}$, four independent functions $p_{1}$, $p_{2}$, $p_{3}$, and $p_{4}$ are used to approximate one-sided derivatives of $q_1$ and $q_2$. The proposed LDG framework, which is based on a nonstandard mixed formulation of the underlying PDE, embeds a given fully nonlinear problem into a mostly linear system of equations where the given nonlinear differential operator must be replaced by a numerical operator which allows multiple value inputs of the first and second order derivatives $u_x$ and $u_{xx}$. An easy to verify criterion for constructing "good" numerical operators is also proposed. It consists of a consistency and a generalized monotonicity. To ensure such a generalized monotonicity, the crux of the construction is to introduce the numerical moment in the numerical operator. The proposed framework extends a companion finite difference framework developed by the authors in [9] and allows for the approximation of fully nonlinear PDEs using high order polynomials and non-uniform meshes.

==> Tests_dynamic/poly/explicit/space_order/F_hat.m <==

function y = F_hat(p1,p2,p3,p4,q1,q2,u,t,x,alpha)

y = PDE_F((p2+p3)/2.0,(q1+q2)/2.0,u,t,x) + alpha * (p1 - p2 - p3 + p4);



    




==> Tests_dynamic/poly/explicit/space_order/G_hat.m <==

function Coeff = G_hat(Coeff, T_h, Quad, Time, P0, Pn, Ref_Basis_Values, ...
    RHS_fun, a, b, alpha)

%flag = 1;   % Euler
flag = 4;   % RK4

if (flag == 1)
    
    %%% Euler Time-Stepping
    
    U_values = zeros(T_h.dim.global,1);
    
    u = zeros(Quad.solver.rule,1);
    q1 = zeros(Quad.solver.rule,1);
    q2 = zeros(Quad.solver.rule,1);
    p1 = zeros(Quad.solver.rule,1);
    p2 = zeros(Quad.solver.rule,1);
    p3 = zeros(Quad.solver.rule,1);
    p4 = zeros(Quad.solver.rule,1);
    
    time = Time.old;
    
    index = 1;
    
    for n = 1:T_h.N
        
        cell = (n-1)*T_h.dim.local + 1;
        cell_end = cell+T_h.dim.local-1;
        
        for k = 1:Quad.solver.rule
            
            u(k) = Ref_Basis_Values.solver(k,:) * Coeff.u(cell:cell_end);
            q1(k) = Ref_Basis_Values.solver(k,:) * Coeff.q1(cell:cell_end);
            q2(k) = Ref_Basis_Values.solver(k,:) * Coeff.q2(cell:cell_end);
            p1(k) = Ref_Basis_Values.solver(k,:) * Coeff.p1(cell:cell_end);
            p2(k) = Ref_Basis_Values.solver(k,:) * Coeff.p2(cell:cell_end);
            p3(k) = Ref_Basis_Values.solver(k,:) * Coeff.p3(cell:cell_end);
            p4(k) = Ref_Basis_Values.solver(k,:) * Coeff.p4(cell:cell_end);
            
        end
        
        for ii = 1:T_h.dim.local
            
            for k = 1:Quad.solver.rule
                
                xk = Quad.solver.xhat(n,k);
                
                U_values(index) = U_values(index) + ...
                    Quad.solver.weights(k) * ...
                    (u(k) - Time.dt * F_hat(p1(k), p2(k), p3(k), p4(k), ...
                                            q1(k), q2(k), ...
                                            u(k), time, xk, alpha)) ...
                    * Ref_Basis_Values.solver(k,ii);
                
                
            end
            
            U_values(index) = U_values(index) * T_h.h / 2.0;
            
            index = index + 1;
            
        end
        
    end
    
    time = Time.new;
    
    Coeff.u = Pn.U \ (Pn.L \ (RHS_fun.penalty(time) + U_values));
    
    Coeff.q1 = P0.U \ (P0.L \ (RHS_fun.q1(time) - a(1).u*Coeff.u));
    Coeff.q2 = P0.U \ (P0.L \ (RHS_fun.q2(time) - a(2).u*Coeff.u));
    
    Coeff.p1 = P0.U \ (P0.L \ (RHS_fun.p(time) - b(1).q1*Coeff.q1 - b(1).q2*Coeff.q2));
    Coeff.p2 = P0.U \ (P0.L \ (RHS_fun.p(time) - b(2).q1*Coeff.q1 - b(2).q2*Coeff.q2));
    Coeff.p3 = P0.U \ (P0.L \ (RHS_fun.p(time) - b(3).q1*Coeff.q1 - b(3).q2*Coeff.q2));
    Coeff.p4 = P0.U \ (P0.L \ (RHS_fun.p(time) - b(4).q1*Coeff.q1 - b(4).q2*Coeff.q2));
    
    
    
    
elseif (flag == 4)  %%% RK4 %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    K = zeros(T_h.dim.global,4);
    
    bb = [1.0/6.0 ; 1.0/3.0 ; 1.0/3.0 ; 1.0/6.0];
    cc = [0.0 ; 0.5 ; 0.5 ; 1.0];
    
    u = zeros(Quad.solver.rule,1);
    q1 = zeros(Quad.solver.rule,1);
    q2 = zeros(Quad.solver.rule,1);
    p1 = zeros(Quad.solver.rule,1);
    p2 = zeros(Quad.solver.rule,1);
    p3 = zeros(Quad.solver.rule,1);
    p4 = zeros(Quad.solver.rule,1);
    
    Ku = zeros(Quad.solver.rule,1);
    Kq1 = zeros(Quad.solver.rule,1);
    Kq2 = zeros(Quad.solver.rule,1);
    Kp1 = zeros(Quad.solver.rule,1);
    Kp2 = zeros(Quad.solver.rule,1);
    Kp3 = zeros(Quad.solver.rule,1);
    Kp4 = zeros(Quad.solver.rule,1);
    
    U_old = P0.A*Coeff.u;
    
    % Find K1
    
    time = Time.old;
    
    index = 1;
    
    for n = 1:T_h.N
        
        cell = (n-1)*T_h.dim.local + 1;
        cell_end = cell+T_h.dim.local-1;
        
        for k = 1:Quad.solver.rule
            
            u(k) = Ref_Basis_Values.solver(k,:) * Coeff.u(cell:cell_end);
            q1(k) = Ref_Basis_Values.solver(k,:) * Coeff.q1(cell:cell_end);
            q2(k) = Ref_Basis_Values.solver(k,:) * Coeff.q2(cell:cell_end);
            p1(k) = Ref_Basis_Values.solver(k,:) * Coeff.p1(cell:cell_end);
            p2(k) = Ref_Basis_Values.solver(k,:) * Coeff.p2(cell:cell_end);
            p3(k) = Ref_Basis_Values.solver(k,:) * Coeff.p3(cell:cell_end);
            p4(k) = Ref_Basis_Values.solver(k,:) * Coeff.p4(cell:cell_end);
            
        end
        
        for ii = 1:T_h.dim.local
            
            for k = 1:Quad.solver.rule
                
                xk = Quad.solver.xhat(n,k);
                
                K(index,1) = K(index,1) + ...
                    Quad.solver.weights(k) * ...
                    (Time.dt * (-1.0)*F_hat(p1(k), p2(k), p3(k), p4(k), ...
                    q1(k), q2(k), ...
                    u(k), time, xk, alpha)) ...
                    * Ref_Basis_Values.solver(k,ii);
                
                
            end
            
            K(index,1) = K(index,1) * T_h.h / 2.0;
            
            index = index + 1;
            
        end
        
    end
    
    time = Time.old + cc(2)*Time.dt;
    
    %Coeff.stage(1).u = P0.U \ (P0.L \ K(:,1));
    Coeff.stage(1).u_new =  Pn.U \ (Pn.L \ (RHS_fun.penalty(time) + U_old + cc(2)*K(:,1)));
    Coeff.stage(1).u_new =  P0.U \ (P0.L \ (U_old + cc(2)*K(:,1)));
    
    Coeff.stage(1).q1 = P0.U \ (P0.L \ (RHS_fun.q1(time) - a(1).u*Coeff.stage(1).u_new));
    Coeff.stage(1).q2 = P0.U \ (P0.L \ (RHS_fun.q2(time) - a(2).u*Coeff.stage(1).u_new));
    
    Coeff.stage(1).p1 = P0.U \ (P0.L \ ...
        (RHS_fun.p(time) - b(1).q1*Coeff.stage(1).q1 - b(1).q2*Coeff.stage(1).q2));
    Coeff.stage(1).p2 = P0.U \ (P0.L \ ...
        (RHS_fun.p(time) - b(2).q1*Coeff.stage(1).q1 - b(2).q2*Coeff.stage(1).q2));
    Coeff.stage(1).p3 = P0.U \ (P0.L \ ...
        (RHS_fun.p(time) - b(3).q1*Coeff.stage(1).q1 - b(3).q2*Coeff.stage(1).q2));
    Coeff.stage(1).p4 = P0.U \ (P0.L \ ...
        (RHS_fun.p(time) - b(4).q1*Coeff.stage(1).q1 - b(4).q2*Coeff.stage(1).q2));
    
    
    % Find K2, K3, K4
    
    for s = 2:4
        
        time = Time.old+cc(s)*Time.dt;
        
        index = 1;
        
        for n = 1:T_h.N
            
            cell = (n-1)*T_h.dim.local + 1;
            cell_end = cell+T_h.dim.local-1;
            
            for k = 1:Quad.solver.rule
                
                Ku(k) = Ref_Basis_Values.solver(k,:) * Coeff.stage(s-1).u_new(cell:cell_end);
                Kq1(k) = Ref_Basis_Values.solver(k,:) * Coeff.stage(s-1).q1(cell:cell_end);
                Kq2(k) = Ref_Basis_Values.solver(k,:) * Coeff.stage(s-1).q2(cell:cell_end);
                Kp1(k) = Ref_Basis_Values.solver(k,:) * Coeff.stage(s-1).p1(cell:cell_end);
                Kp2(k) = Ref_Basis_Values.solver(k,:) * Coeff.stage(s-1).p2(cell:cell_end);
                Kp3(k) = Ref_Basis_Values.solver(k,:) * Coeff.stage(s-1).p3(cell:cell_end);
                Kp4(k) = Ref_Basis_Values.solver(k,:) * Coeff.stage(s-1).p4(cell:cell_end);
                
            end
            
            %Ku = u(n,:)+cc(s)*Ku;
            
            for ii = 1:T_h.dim.local
                
                for k = 1:Quad.solver.rule
                    
                    xk = Quad.solver.xhat(n,k);
                    
                    K(index,s) = K(index,s) + ...
                        Quad.solver.weights(k) * ...
                        Time.dt * (-1.0)*F_hat(Kp1(k), Kp2(k), Kp3(k), Kp4(k), Kq1(k), Kq2(k), ...
                        Ku(k), time, xk, alpha) ...
                        * Ref_Basis_Values.solver(k,ii);
                    
                    
                end
                
                K(index,s) = K(index,s) * T_h.h / 2.0;
                
                index = index + 1;
                
            end
            
        end
        
        if (s ~= 4)
            
            time = Time.old+cc(s+1)*Time.dt;
            
            %Coeff.stage(s).u = P0.U \ (P0.L \ K(:,s));
            %Coeff.stage(s).u_new =  Pn.U \ (Pn.L \ (RHS_fun.penalty(time) + U_old + cc(s+1)*K(:,s)));
            Coeff.stage(s).u_new =  P0.U \ (P0.L \ (U_old + cc(s+1)*K(:,s)));
            
            Coeff.stage(s).q1 = P0.U \ (P0.L \ (RHS_fun.q1(time) - a(1).u*Coeff.stage(s).u_new));
            Coeff.stage(s).q2 = P0.U \ (P0.L \ (RHS_fun.q2(time) - a(2).u*Coeff.stage(s).u_new));
            
            Coeff.stage(s).p1 = P0.U \ (P0.L \ ...
                (RHS_fun.p(time) - b(1).q1*Coeff.stage(s).q1 - b(1).q2*Coeff.stage(s).q2));
            Coeff.stage(s).p2 = P0.U \ (P0.L \ ...
                (RHS_fun.p(time) - b(2).q1*Coeff.stage(s).q1 - b(2).q2*Coeff.stage(s).q2));
            Coeff.stage(s).p3 = P0.U \ (P0.L \ ...
                (RHS_fun.p(time) - b(3).q1*Coeff.stage(s).q1 - b(3).q2*Coeff.stage(s).q2));
            Coeff.stage(s).p4 = P0.U \ (P0.L \ ...
                (RHS_fun.p(time) - b(4).q1*Coeff.stage(s).q1 - b(4).q2*Coeff.stage(s).q2));
            
        end
        
    end
    
    % Update Coeff
    
    time = Time.new;
    
    U_new = U_old;
    for s = 1:4
        U_new = U_new + bb(s)*K(:,s);
    end
    
    Coeff.u = Pn.U \ (Pn.L \ (RHS_fun.penalty(time) + U_new));
    
    Coeff.q1 = P0.U \ (P0.L \ (RHS_fun.q1(time) - a(1).u*Coeff.u));
    Coeff.q2 = P0.U \ (P0.L \ (RHS_fun.q2(time) - a(2).u*Coeff.u));
    
    Coeff.p1 = P0.U \ (P0.L \ (RHS_fun.p(time) - b(1).q1*Coeff.q1 - b(1).q2*Coeff.q2));
    Coeff.p2 = P0.U \ (P0.L \ (RHS_fun.p(time) - b(2).q1*Coeff.q1 - b(2).q2*Coeff.q2));
    Coeff.p3 = P0.U \ (P0.L \ (RHS_fun.p(time) - b(3).q1*Coeff.q1 - b(3).q2*Coeff.q2));
    Coeff.p4 = P0.U \ (P0.L \ (RHS_fun.p(time) - b(4).q1*Coeff.q1 - b(4).q2*Coeff.q2));
    
end









==> Tests_dynamic/poly/explicit/space_order/LDG_1D_solver.m <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


% Approximates the solution of the fully nonlinear PDE
% 
%   F(u'',u',u,x) = 0 in (a,b)
%   u(a) = c_a   
%   u(b) = c_b   
% 
% with MDG method


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%




function [Coeff, value] = ...
    LDG_1D_solver(T_h, alpha, Quad, Ref_Basis_Values, Coeff, Block, a, b, ...
        RHS_fun, Time)
    

% Define function of coefficients for nonlinear solver

F_LDG = @(c) ...
    [a0(c, Coeff, Block, T_h, alpha, Ref_Basis_Values, Quad, Time) ...
        + a(3).u*c(Block.u : Block.u+Block.end); ...
     a(1).q1*c(Block.q1 : Block.q1+Block.end) ...
        + a(1).u*c(Block.u : Block.u+Block.end); ...
     a(2).q2*c(Block.q2 : Block.q2+Block.end) ...
        + a(2).u*c(Block.u : Block.u+Block.end); ...
     b(1).p1*c(Block.p1 : Block.p1+Block.end) ...
        + b(1).q1*c(Block.q1 : Block.q1+Block.end) ...
        + b(1).q2*c(Block.q2 : Block.q2+Block.end); ...
     b(2).p2*c(Block.p2 : Block.p2+Block.end) ...
        + b(2).q1*c(Block.q1 : Block.q1+Block.end) ...
        + b(2).q2*c(Block.q2 : Block.q2+Block.end); ...
     b(3).p3*c(Block.p3 : Block.p3+Block.end) ...
        + b(3).q1*c(Block.q1 : Block.q1+Block.end) ...
        + b(3).q2*c(Block.q2 : Block.q2+Block.end); ...
     b(4).p4*c(Block.p4 : Block.p4+Block.end) ...
        + b(4).q1*c(Block.q1 : Block.q1+Block.end) ...
        + b(4).q2*c(Block.q2 : Block.q2+Block.end)] ...
    - RHS_fun(Time.new);

    % Call nonlinear solver

[Coeff.global, value] = fsolve(F_LDG, Coeff.global);

    % Return Results
  
Coeff.u = Coeff.global(Block.u : Block.u+Block.end);
Coeff.q1 = Coeff.global(Block.q1 : Block.q1+Block.end);
Coeff.q2 = Coeff.global(Block.q2 : Block.q2+Block.end);
Coeff.p1 = Coeff.global(Block.p1 : Block.p1+Block.end);
Coeff.p2 = Coeff.global(Block.p2 : Block.p2+Block.end);
Coeff.p3 = Coeff.global(Block.p3 : Block.p3+Block.end);
Coeff.p4 = Coeff.global(Block.p4 : Block.p4+Block.end);    


return;






==> Tests_dynamic/poly/explicit/space_order/PDE_BC_a.m <==

function y = PDE_BC_a(t)

[~,a,~] = PDE_domain();

y = PDE_u(t,a);

return;

==> Tests_dynamic/poly/explicit/space_order/PDE_BC_b.m <==

function y = PDE_BC_b(t)

[~,~,b] = PDE_domain();

y = PDE_u(t,b);

return;


==> Tests_dynamic/poly/explicit/space_order/PDE_F.m <==

function y = PDE_F(uxx,ux,u,t,x)

y = -uxx*u + x*x/2.0 + t*t*t*t - 4.0*t*t*t + 1.0;

return;





==> Tests_dynamic/poly/explicit/space_order/PDE_domain.m <==


function [T, xmin, xmax] = PDE_domain()

T = 1.0;
xmin = 0.0;
xmax = 1.0;

    



==> Tests_dynamic/poly/explicit/space_order/PDE_u.m <==

function y = PDE_u(t,x)

y = 0.5*x*x + t*t*t*t + 1.0;

return;



==> Tests_dynamic/poly/explicit/space_order/PDE_u0.m <==

function y = PDE_u0(x)

y = PDE_u(0.0,x);

return;

==> Tests_dynamic/poly/explicit/space_order/a0.m <==

function values = a0(c, Coeff, Block, T_h, alpha, Ref_Basis_Values, Quad, Time)

c_u = c(Block.u : Block.u+Block.end);
c_q1 = c(Block.q1 : Block.q1+Block.end);
c_q2 = c(Block.q2 : Block.q2+Block.end);
c_p1 = c(Block.p1 : Block.p1+Block.end);
c_p2 = c(Block.p2 : Block.p2+Block.end);
c_p3 = c(Block.p3 : Block.p3+Block.end);
c_p4 = c(Block.p4 : Block.p4+Block.end);

%%%

u = zeros(Quad.solver.rule,1);
q1 = zeros(Quad.solver.rule,1);
q2 = zeros(Quad.solver.rule,1);
p1 = zeros(Quad.solver.rule,1);
p2 = zeros(Quad.solver.rule,1);
p3 = zeros(Quad.solver.rule,1);
p4 = zeros(Quad.solver.rule,1);

%%%

u_old = zeros(Quad.solver.rule,1);
q1_old = zeros(Quad.solver.rule,1);
q2_old = zeros(Quad.solver.rule,1);
p1_old = zeros(Quad.solver.rule,1);
p2_old = zeros(Quad.solver.rule,1);
p3_old = zeros(Quad.solver.rule,1);
p4_old = zeros(Quad.solver.rule,1);

%%% 

values = zeros(T_h.dim.global, 1);

index = 1;

for n = 1:T_h.N
    
    a = T_h.interval(n).xmin;
    b = T_h.interval(n).xmax;
    
    cell = (n-1)*T_h.dim.local + 1;
    cell_end = cell+T_h.dim.local-1;
    
    for k = 1:Quad.solver.rule
        
        u(k) = Ref_Basis_Values.solver(k,:) * c_u(cell:cell_end);
        q1(k) = Ref_Basis_Values.solver(k,:) * c_q1(cell:cell_end);
        q2(k) = Ref_Basis_Values.solver(k,:) * c_q2(cell:cell_end);
        p1(k) = Ref_Basis_Values.solver(k,:) * c_p1(cell:cell_end);
        p2(k) = Ref_Basis_Values.solver(k,:) * c_p2(cell:cell_end);
        p3(k) = Ref_Basis_Values.solver(k,:) * c_p3(cell:cell_end);
        p4(k) = Ref_Basis_Values.solver(k,:) * c_p4(cell:cell_end);
        
        %%%
        
        u_old(k) = Ref_Basis_Values.solver(k,:) * Coeff.u(cell:cell_end);
        q1_old(k) = Ref_Basis_Values.solver(k,:) * Coeff.q1(cell:cell_end);
        q2_old(k) = Ref_Basis_Values.solver(k,:) * Coeff.q2(cell:cell_end);
        p1_old(k) = Ref_Basis_Values.solver(k,:) * Coeff.p1(cell:cell_end);
        p2_old(k) = Ref_Basis_Values.solver(k,:) * Coeff.p2(cell:cell_end);
        p3_old(k) = Ref_Basis_Values.solver(k,:) * Coeff.p3(cell:cell_end);
        p4_old(k) = Ref_Basis_Values.solver(k,:) * Coeff.p4(cell:cell_end);
        
    end
    
    for ii = 1:T_h.dim.local
        
        for k = 1:Quad.solver.rule
            
            xk = (T_h.h/2.0) * Quad.solver.points(k) + ((a+b)/2.0);
            
            % Implicit Euler
            
%             values(index) = values(index) + ...
%                 Quad.solver.weights(k) * (u(k) + ...
%                         Time.dt * F_hat(p1(k), p2(k), p3(k), p4(k), q1(k), q2(k), ...
%                                    u(k), Time.new, xk, alpha)...
%                         - u_old(k)) ...
%                      * Ref_Basis_Values.solver(k,ii);

            % Trapezoidal Rule
            
            values(index) = values(index) + ...
                Quad.solver.weights(k) * (u(k) ...
                        + 0.5*Time.dt * F_hat(p1(k), p2(k), p3(k), p4(k), ...
                                         q1(k), q2(k), u(k), Time.new, xk, alpha)...
                        - u_old(k) ...
                        + 0.5*Time.dt * F_hat(p1_old(k), p2_old(k), p3_old(k), p4_old(k), ...
                                         q1_old(k), q2_old(k), u_old(k), Time.old, xk, alpha)) ...
                     * Ref_Basis_Values.solver(k,ii);
    
        end

        values(index) = values(index) * T_h.h / 2.0;
    
        index = index + 1;
    
    end
    
end









==> Tests_dynamic/poly/explicit/space_order/affine.m <==

function [x_hat, Jac] = affine(x,a,b)

x_hat = 2.0 * (x - (a+b)/2.0) / (b-a);
Jac = 2.0 / (b-a);



==> Tests_dynamic/poly/explicit/space_order/approximation_parameters.m <==

function [N_elements, dt_fact, dt_out, cfl_pwr, delta, alpha, ...
        quad_rule, quad_rule_error, poly_degree] ...
    = approximation_parameters()

N_elements = 4;
alpha = 4.0;
poly_degree = 2;
quad_rule = 6;
quad_rule_error = 10;
    [~, xmin, xmax] = PDE_domain();
    h = (xmax - xmin) / N_elements;
delta = 1.0 / sqrt(h);

cfl_pwr = 2;
dt_fact = 0.001;
dt_out = 0.1;

% Check that quadrature rule is defined

MAX_QUAD_RULE = 10;

if (quad_rule > MAX_QUAD_RULE || quad_rule == 9)
    quad_rule = MAX_QUAD_RULE;
end


return;

==> Tests_dynamic/poly/explicit/space_order/build_ai.m <==

function a = build_ai(global_int, global_deriv_int, jumps_left, ...
    jumps_right, boundary_a, boundary_b, boundary_penalty, poly_degree)

a(3).u = boundary_penalty;

if (poly_degree == 0)
    
    a(1).q1 = global_int;
    a(1).u  = global_deriv_int - jumps_left - boundary_b;
    
    a(2).q2 = global_int;
    a(2).u  = global_deriv_int - jumps_right + boundary_a;

else
    
    a(1).q1 = global_int;
    a(1).u  = global_deriv_int - jumps_left;
    
    a(2).q2 = global_int;
    a(2).u  = global_deriv_int - jumps_right;
    
end




==> Tests_dynamic/poly/explicit/space_order/build_bi.m <==

function b = build_bi(global_int, global_deriv_int, jumps_left, jumps_right, ...
                boundary_a, boundary_b, poly_degree)
            
zer = 0*global_int;

if (poly_degree == 0)
    
    b(1).p1 = global_int;
    b(1).q1 = global_deriv_int - jumps_left + boundary_a - boundary_b;
    b(1).q2  = zer;
    
    b(2).p2 = global_int;
    b(2).q1 = global_deriv_int - jumps_right + boundary_a;
    b(2).q2 = -boundary_b;
    
    b(3).p3 = global_int;
    b(3).q1 = boundary_a;
    b(3).q2 = global_deriv_int - jumps_left - boundary_b;
    
    b(4).p4 = global_int;
    b(4).q1 = zer;
    b(4).q2 = global_deriv_int - jumps_right + boundary_a - boundary_b;
    
else
    
    b(1).p1 = global_int;
    b(1).q1 = global_deriv_int - jumps_left + boundary_a - boundary_b;
    b(1).q2 = zer;
    
    b(2).p2 = global_int;
    b(2).q1 = global_deriv_int - jumps_right + boundary_a - boundary_b;
    b(2).q2 = zer;
    
    b(3).p3 = global_int;
    b(3).q1 = zer;
    b(3).q2 = global_deriv_int - jumps_left + boundary_a - boundary_b;
    
    b(4).p4 = global_int;
    b(4).q1 = zer;
    b(4).q2 = global_deriv_int - jumps_right + boundary_a - boundary_b;
    
end







==> Tests_dynamic/poly/explicit/space_order/find_error.m <==

function [sup_error, l2_error] = find_error(T_h, c_u, Quad, Ref_Basis_Values, t)

sup_error = 0.0;
l2_error = 0.0;

a_hat = T_h.ref.xmin;
b_hat = T_h.ref.xmax;
local_dim = T_h.dim.local;

N_elements = T_h.N;

N = 50;

dx_hat = (b_hat-a_hat) / N;

x_hat = (a_hat:dx_hat:b_hat)';
basis_values = zeros(N+1,local_dim);

for i = 1:N+1
    for j = 1:local_dim
        
        basis_values(i,j) = local_basis_functions(x_hat(i),j,0);
        
    end
end

c_u_local = zeros(local_dim,1);

for n = 1:N_elements
    
    c_u_local = c_u((n-1)*local_dim+1:n*local_dim);
    
    a = T_h.interval(n).xmin;
    b = T_h.interval(n).xmax;
    
    l2_error_temp = 0.0;
    
    x = ((b-a)/2.0)*x_hat + ((a+b)/2.0)*ones(N+1,1);
    
    for i = 1:N+1
        
        sup_error_temp = abs(PDE_u(t,x(i)) - basis_values(i,:)*c_u_local);
        
        if (sup_error_temp > sup_error)
            sup_error = sup_error_temp;
        end
        
    end
    
    x = ((b-a)/2.0)*Quad.error.points + ((a+b)/2.0)*ones(Quad.error.rule,1);
    
    for i = 1:Quad.error.rule
        
        value = (Ref_Basis_Values.error(i,:)*c_u_local - PDE_u(t,x(i)));
        l2_error_temp = l2_error_temp + Quad.error.weights(i) * value * value;
        
    end
    
    l2_error_temp = l2_error_temp * (b-a) / 2.0;
    
    l2_error = l2_error + l2_error_temp;
    
end

l2_error = sqrt(l2_error);




==> Tests_dynamic/poly/explicit/space_order/initialize.m <==

function [T_h, Ref_Basis_Values, Quad, Time] ...
    = initialize(N_elements, dt_fact, dt_out, cfl_pwr, poly_degree, ...
        quad_rule, quad_rule_error)

%  Define T_h, Time

[Time.final, T_h.domain.xmin, T_h.domain.xmax] = PDE_domain();
T_h.dim.local = poly_degree + 1;
T_h.dim.global = T_h.dim.local*N_elements;
T_h.N = N_elements;

T_h.h = (T_h.domain.xmax - T_h.domain.xmin) / N_elements;
T_h.sqrth = sqrt(T_h.h);
Time.dt = dt_fact * T_h.h^cfl_pwr;
Time.dt_out = dt_out;
Time.out = dt_out;
Time.M = ceil(Time.final / Time.dt);
Time.dt = Time.final / Time.M;

x_faces = (T_h.domain.xmin : T_h.h : T_h.domain.xmax);    % uniform mesh
h_min = x_faces(2) - x_faces(1);
h_max = h_min;

T_h.interval(1).xmin = x_faces(1);
T_h.interval(1).xmax = x_faces(2);
T_h.interval(1).h = h_min;

T_h.ref.xmin = -1.0;
T_h.ref.xmax = 1.0;
T_h.Jac = 2.0/T_h.h;

for i = 2:N_elements
    
    T_h.interval(i).xmin = x_faces(i);
    T_h.interval(i).xmax = x_faces(i+1);
    
    h = x_faces(i+1) - x_faces(i);
    
    T_h.interval(i).h = h;
    
    if (h > h_max)
        h_max = h;
    elseif (h < h_min)
        h_min = h;
    end
    
end

T_h.hmax = h_max;
T_h.hmin = h_min;

% Define Quad

Quad.solver.rule = quad_rule;
Quad.solver.weights = zeros(quad_rule,1);  
Quad.solver.points = zeros(quad_rule,1);

Quad.error.rule = quad_rule_error;
Quad.error.weights = zeros(quad_rule_error,1);  
Quad.error.points = zeros(quad_rule_error,1);

switch quad_rule
    case {1}
        
        Quad.solver.weights(1) = 2.0;
        
        Quad.solver.points(1) = 0.0;
        
    case {2}
        
        Quad.solver.weights(1) = 1.0;
        Quad.solver.weights(2) = 1.0;
        
        Quad.solver.points(1) = -0.577350269189;
        Quad.solver.points(2) = 0.577350269189;
        
    case {3}
        
        Quad.solver.weights(1) = 0.555555555555;
        Quad.solver.weights(2) = 0.888888888888;
        Quad.solver.weights(3) = 0.555555555555;
        
        Quad.solver.points(1) = -0.774596669241;
        Quad.solver.points(2) = 0.0;
        Quad.solver.points(3) = 0.774596669241;
        
    case {4}
        
        Quad.solver.weights(1) = 0.347854845137;
        Quad.solver.weights(2) = 0.652145154862;
        Quad.solver.weights(3) = 0.652145154862;
        Quad.solver.weights(4) = 0.347854845137;
        
        Quad.solver.points(1) = -0.861136311594;
        Quad.solver.points(2) = -0.339981043584;
        Quad.solver.points(3) = 0.339981043584;
        Quad.solver.points(4) = 0.861136311594;
        
    case {5}
        
        Quad.solver.weights(1) = 0.236926885056;
        Quad.solver.weights(2) = 0.478628670499;
        Quad.solver.weights(3) = 0.568888888889;
        Quad.solver.weights(4) = 0.478628670499;
        Quad.solver.weights(5) = 0.236926885056;
        
        Quad.solver.points(1) = -0.906179845939;
        Quad.solver.points(2) = -0.538469310106;
        Quad.solver.points(3) = 0.0;
        Quad.solver.points(4) = 0.538469310106;
        Quad.solver.points(5) = 0.906179845939;
        
    case {6} 
        
        Quad.solver.weights(1) = 0.17132449;
        Quad.solver.weights(2) = 0.36076157;
        Quad.solver.weights(3) = 0.46791393;
        Quad.solver.weights(4) = 0.46791393;
        Quad.solver.weights(5) = 0.36076157;
        Quad.solver.weights(6) = 0.17132449;
        
        Quad.solver.points(1) = -0.93246951;
        Quad.solver.points(2) = -0.66120939;
        Quad.solver.points(3) = -0.23861918;
        Quad.solver.points(4) = 0.23861918;
        Quad.solver.points(5) = 0.66120939;
        Quad.solver.points(6) = 0.93246951;
        
    case {7}
        
        Quad.solver.weights(1) = 0.12948497;
        Quad.solver.weights(2) = 0.27970539;
        Quad.solver.weights(3) = 0.38183005;
        Quad.solver.weights(4) = 0.41795918;
        Quad.solver.weights(5) = 0.38183005;
        Quad.solver.weights(6) = 0.27970539;
        Quad.solver.weights(7) = 0.12948497;
        
        Quad.solver.points(1) = -0.94910791;
        Quad.solver.points(2) = -0.74153119;
        Quad.solver.points(3) = -0.40584515;
        Quad.solver.points(4) = 0.0;
        Quad.solver.points(5) = 0.40584515;
        Quad.solver.points(6) = 0.74153119;
        Quad.solver.points(7) = 0.94910791;
        
    case {8}
        
        Quad.solver.weights(1) = 0.10122854;
        Quad.solver.weights(2) = 0.22238103;
        Quad.solver.weights(3) = 0.31370665;
        Quad.solver.weights(4) = 0.36268378;
        Quad.solver.weights(5) = 0.36268378;
        Quad.solver.weights(6) = 0.31370665;
        Quad.solver.weights(7) = 0.22238103;
        Quad.solver.weights(8) = 0.10122854;
        
        Quad.solver.points(1) = -0.96028986;
        Quad.solver.points(2) = -0.79666648;
        Quad.solver.points(3) = -0.52553241;
        Quad.solver.points(4) = -0.18343464;
        Quad.solver.points(5) = 0.18343464;
        Quad.solver.points(6) = 0.52553241;
        Quad.solver.points(7) = 0.79666648;
        Quad.solver.points(8) = 0.96028986;
        
    case {10}
        
        Quad.solver.weights(1) = 0.06667134;
        Quad.solver.weights(2) = 0.14945135;
        Quad.solver.weights(3) = 0.21908636;
        Quad.solver.weights(4) = 0.26926672;
        Quad.solver.weights(5) = 0.29552422;
        Quad.solver.weights(6) = 0.29552422;
        Quad.solver.weights(7) = 0.26926672;
        Quad.solver.weights(8) = 0.21908636;
        Quad.solver.weights(9) = 0.14945135;
        Quad.solver.weights(10) = 0.06667134;
        
        Quad.solver.points(1) = -0.97390653;
        Quad.solver.points(2) = -0.86506337;
        Quad.solver.points(3) = -0.67940957;
        Quad.solver.points(4) = -0.43339539;
        Quad.solver.points(5) = -0.14887434;
        Quad.solver.points(6) = 0.14887434;
        Quad.solver.points(7) = 0.43339539;
        Quad.solver.points(8) = 0.67940957;
        Quad.solver.points(9) = 0.86506337;
        Quad.solver.points(10) = 0.97390653;
        
    otherwise
        fprintf('Error : undefined rule = %i in initialize.m\n', quad_rule);
end

switch quad_rule_error
    case {1}
        
        Quad.error.weights(1) = 2.0;
        
        Quad.error.points(1) = 0.0;
        
    case {2}
        
        Quad.error.weights(1) = 1.0;
        Quad.error.weights(2) = 1.0;
        
        Quad.error.points(1) = -0.577350269189;
        Quad.error.points(2) = 0.577350269189;
        
    case {3}
        
        Quad.error.weights(1) = 0.555555555555;
        Quad.error.weights(2) = 0.888888888888;
        Quad.error.weights(3) = 0.555555555555;
        
        Quad.error.points(1) = -0.774596669241;
        Quad.error.points(2) = 0.0;
        Quad.error.points(3) = 0.774596669241;
        
    case {4}
        
        Quad.error.weights(1) = 0.347854845137;
        Quad.error.weights(2) = 0.652145154862;
        Quad.error.weights(3) = 0.652145154862;
        Quad.error.weights(4) = 0.347854845137;
        
        Quad.error.points(1) = -0.861136311594;
        Quad.error.points(2) = -0.339981043584;
        Quad.error.points(3) = 0.339981043584;
        Quad.error.points(4) = 0.861136311594;
        
    case {5}
        
        Quad.error.weights(1) = 0.236926885056;
        Quad.error.weights(2) = 0.478628670499;
        Quad.error.weights(3) = 0.568888888889;
        Quad.error.weights(4) = 0.478628670499;
        Quad.error.weights(5) = 0.236926885056;
        
        Quad.error.points(1) = -0.906179845939;
        Quad.error.points(2) = -0.538469310106;
        Quad.error.points(3) = 0.0;
        Quad.error.points(4) = 0.538469310106;
        Quad.error.points(5) = 0.906179845939;
        
    case {6} 
        
        Quad.error.weights(1) = 0.17132449;
        Quad.error.weights(2) = 0.36076157;
        Quad.error.weights(3) = 0.46791393;
        Quad.error.weights(4) = 0.46791393;
        Quad.error.weights(5) = 0.36076157;
        Quad.error.weights(6) = 0.17132449;
        
        Quad.error.points(1) = -0.93246951;
        Quad.error.points(2) = -0.66120939;
        Quad.error.points(3) = -0.23861918;
        Quad.error.points(4) = 0.23861918;
        Quad.error.points(5) = 0.66120939;
        Quad.error.points(6) = 0.93246951;
        
    case {7}
        
        Quad.error.weights(1) = 0.12948497;
        Quad.error.weights(2) = 0.27970539;
        Quad.error.weights(3) = 0.38183005;
        Quad.error.weights(4) = 0.41795918;
        Quad.error.weights(5) = 0.38183005;
        Quad.error.weights(6) = 0.27970539;
        Quad.error.weights(7) = 0.12948497;
        
        Quad.error.points(1) = -0.94910791;
        Quad.error.points(2) = -0.74153119;
        Quad.error.points(3) = -0.40584515;
        Quad.error.points(4) = 0.0;
        Quad.error.points(5) = 0.40584515;
        Quad.error.points(6) = 0.74153119;
        Quad.error.points(7) = 0.94910791;
        
    case {8}
        
        Quad.error.weights(1) = 0.10122854;
        Quad.error.weights(2) = 0.22238103;
        Quad.error.weights(3) = 0.31370665;
        Quad.error.weights(4) = 0.36268378;
        Quad.error.weights(5) = 0.36268378;
        Quad.error.weights(6) = 0.31370665;
        Quad.error.weights(7) = 0.22238103;
        Quad.error.weights(8) = 0.10122854;
        
        Quad.error.points(1) = -0.96028986;
        Quad.error.points(2) = -0.79666648;
        Quad.error.points(3) = -0.52553241;
        Quad.error.points(4) = -0.18343464;
        Quad.error.points(5) = 0.18343464;
        Quad.error.points(6) = 0.52553241;
        Quad.error.points(7) = 0.79666648;
        Quad.error.points(8) = 0.96028986;
        
    case {10}
        
        Quad.error.weights(1) = 0.06667134;
        Quad.error.weights(2) = 0.14945135;
        Quad.error.weights(3) = 0.21908636;
        Quad.error.weights(4) = 0.26926672;
        Quad.error.weights(5) = 0.29552422;
        Quad.error.weights(6) = 0.29552422;
        Quad.error.weights(7) = 0.26926672;
        Quad.error.weights(8) = 0.21908636;
        Quad.error.weights(9) = 0.14945135;
        Quad.error.weights(10) = 0.06667134;
        
        Quad.error.points(1) = -0.97390653;
        Quad.error.points(2) = -0.86506337;
        Quad.error.points(3) = -0.67940957;
        Quad.error.points(4) = -0.43339539;
        Quad.error.points(5) = -0.14887434;
        Quad.error.points(6) = 0.14887434;
        Quad.error.points(7) = 0.43339539;
        Quad.error.points(8) = 0.67940957;
        Quad.error.points(9) = 0.86506337;
        Quad.error.points(10) = 0.97390653;
        
    otherwise
        fprintf('Error : undefined error_rule = %i in initialize.m\n', quad_rule_error);
end


% local basis function values at gauss points %%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% used in a0.m - precomputed for efficiency

Ref_Basis_Values.solver = zeros(quad_rule, T_h.dim.local);
Ref_Basis_Values.deriv = zeros(quad_rule, T_h.dim.local);
Ref_Basis_Values.error = zeros(quad_rule_error, T_h.dim.local);

for jj = 1:T_h.dim.local
    
    for k = 1:quad_rule
        
        Ref_Basis_Values.solver(k,jj) = ...
            local_basis_functions(Quad.solver.points(k), jj, 0);
        
        Ref_Basis_Values.deriv(k,jj) = ...
            local_basis_functions(Quad.solver.points(k), jj, 1);
        
    end
    
    for k = 1:quad_rule_error
        
        Ref_Basis_Values.error(k,jj) = ...
            local_basis_functions(Quad.error.points(k), jj, 0);
        
    end
    
end

Quad.solver.xhat = zeros(T_h.N, quad_rule);

for n = 1:T_h.N
    
    a = T_h.interval(n).xmin;
    b = T_h.interval(n).xmax;
    
    for k = 1:quad_rule
        
        Quad.solver.xhat(n,k) = (T_h.h/2.0) * Quad.solver.points(k) + ((a+b)/2.0);
        
    end
    
end


return;





==> Tests_dynamic/poly/explicit/space_order/initialize_Coeff.m <==

function Coeff = initialize_Coeff(T_h, Quad, P0, a, b, RHS_fun, time)

% Define Coeff.u using the initial condition
    
u_guess = @(x) PDE_u0(x);
F = zeros(T_h.dim.global,1);

for n = 1:T_h.N
    
    % set local coordinates for I_n
    
    a_hat = T_h.interval(n).xmin;
    b_hat = T_h.interval(n).xmax;
    
    % Find local position for I_n in Global matrix
            
    block = T_h.dim.local*(n-1);
    
    for ii = 1:T_h.dim.local
        
        f = @(x) u_guess(x)*local_basis_functions(affine(x,a_hat,b_hat),ii,0);
        
        int = quad_gauss(f, a_hat, b_hat, Quad.error.rule);
            
        F(block+ii) = int;
        
    end  % ii
    
end  % n


Coeff.u = P0.U \ ( P0.L \ F );



% Define Coeff.q and Coeff.p

Coeff.q1 = P0.U \ (P0.L \ (RHS_fun.q1(time) - a(1).u*Coeff.u));
Coeff.q2 = P0.U \ (P0.L \ (RHS_fun.q2(time) - a(2).u*Coeff.u));

Coeff.p1 = P0.U \ (P0.L \ (RHS_fun.p(time) - b(1).q1*Coeff.q1 - b(1).q2*Coeff.q2));
Coeff.p2 = P0.U \ (P0.L \ (RHS_fun.p(time) - b(2).q1*Coeff.q1 - b(2).q2*Coeff.q2));
Coeff.p3 = P0.U \ (P0.L \ (RHS_fun.p(time) - b(3).q1*Coeff.q1 - b(3).q2*Coeff.q2));
Coeff.p4 = P0.U \ (P0.L \ (RHS_fun.p(time) - b(4).q1*Coeff.q1 - b(4).q2*Coeff.q2));

% Define Coeff.stage

for i = 1:4
    
    Coeff.stage(i).u = Coeff.u;
    Coeff.stage(i).u_new = Coeff.u;
    Coeff.stage(i).q1 = Coeff.q1;
    Coeff.stage(i).q2 = Coeff.q2;
    Coeff.stage(i).p1 = Coeff.p1;
    Coeff.stage(i).p2 = Coeff.p2;
    Coeff.stage(i).p3 = Coeff.p3;
    Coeff.stage(i).p4 = Coeff.p4;
    
end
    




==> Tests_dynamic/poly/explicit/space_order/initialize_RHS_function.m <==

function RHS_fun = initialize_RHS_function(T_h, delta)

local_dim = T_h.dim.local;
global_dim_basis = T_h.dim.global;
N_elements = T_h.N;

RHS_a = zeros(global_dim_basis, 1);
RHS_b = zeros(global_dim_basis, 1);

a_hat = T_h.ref.xmin;
b_hat = T_h.ref.xmax;

if (local_dim == 1)
    r_flag = 0;
else
    r_flag = 1;
end

% Source term for pi

RHS_fun.p = @(t) PDE_BC_a(t)*RHS_a + PDE_BC_b(t)*RHS_b;

% Penalty term for projections

RHS_a = zeros(global_dim_basis, 1);
RHS_b = zeros(global_dim_basis, 1);

    % left boundary
    
index = 1;

for jj = 1:local_dim
    
    term = local_basis_functions(a_hat,jj,0);
    
    RHS_a(index) = RHS_a(index) + term;
    
    index = index + 1;
    
end
    
    % right boundary
    
index = (N_elements - 1)*local_dim + 1;
    
for jj = 1:local_dim
    
    term = local_basis_functions(b_hat,jj,0);
    
    RHS_b(index) = RHS_b(index) + term;
    
    index = index + 1;
    
end

RHS_a = delta*RHS_a;
RHS_b = delta*RHS_b;

RHS_fun.penalty = @(t) PDE_BC_a(t)*RHS_a + PDE_BC_b(t)*RHS_b;


% q_i RHS

RHS_a = zeros(global_dim_basis, 1);
RHS_b = zeros(global_dim_basis, 1);

    % left boundary
    
index = 1;

for jj = 1:local_dim
    
    term = local_basis_functions(a_hat,jj,0);
    
    RHS_a(index) = RHS_a(index) - term;
    
    index = index + 1;
    
end
    
    % right boundary
    
index = (N_elements - 1)*local_dim + 1;
    
for jj = 1:local_dim
    
    term = local_basis_functions(b_hat,jj,0);
    
    RHS_b(index) = RHS_b(index) + r_flag*term;
    
    index = index + 1;
    
end


RHS_fun.q1 = @(t) PDE_BC_a(t)*RHS_a + PDE_BC_b(t)*RHS_b;


RHS_a = zeros(global_dim_basis, 1);
RHS_b = zeros(global_dim_basis, 1);

index = 1;

for jj = 1:local_dim
    
    term = local_basis_functions(a_hat,jj,0);
    
    RHS_a(index) = RHS_a(index) - r_flag*term;
    
    index = index + 1;
    
end
    
    % right boundary
    
index = (N_elements - 1)*local_dim + 1;
    
for jj = 1:local_dim
    
    term = local_basis_functions(b_hat,jj,0);
    
    RHS_b(index) = RHS_b(index) + term;
    
    index = index + 1;
    
end


RHS_fun.q2 = @(t) PDE_BC_a(t)*RHS_a + PDE_BC_b(t)*RHS_b;








==> Tests_dynamic/poly/explicit/space_order/initialize_linear_operators.m <==

function [global_int, global_deriv_int, jumps_left, jumps_right, ...
          boundary_a, boundary_b, boundary_penalty] ...
    = initialize_linear_operators(T_h, Quad, delta)

% initialize parameters

global_dim_basis = T_h.dim.global;  
local_dim = T_h.dim.local;
N_elements = T_h.N;
a_hat = T_h.ref.xmin;
b_hat = T_h.ref.xmax;
Jac = T_h.Jac;

global_int = zeros(global_dim_basis, global_dim_basis);
global_deriv_int = zeros(global_dim_basis, global_dim_basis);
jumps_left = zeros(global_dim_basis, global_dim_basis);
jumps_right = zeros(global_dim_basis, global_dim_basis);
boundary_a = zeros(global_dim_basis, global_dim_basis);
boundary_b = zeros(global_dim_basis, global_dim_basis);
boundary_penalty = zeros(global_dim_basis,global_dim_basis);


% Initialize global integration matrices %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

local_deriv_int = zeros(local_dim,local_dim);

for ii = 1:local_dim
    
    for jj = 1:local_dim
        
        f = @(x) ...
            local_basis_functions(x,jj,0) ...
            * local_basis_functions(x,ii,1);
        
        int = quad_gauss(f, a_hat, b_hat, Quad.solver.rule);
        
        local_deriv_int(ii,jj) = int;
        
    end
    
end

local_int = zeros(local_dim,local_dim);

for ii = 1:local_dim
    
    for jj = 1:local_dim
        
        f = @(x) ...
            local_basis_functions(x,jj,0) ...
            * local_basis_functions(x,ii,0);
        
        int = (1.0/Jac)*quad_gauss(f, a_hat, b_hat, Quad.solver.rule);
        
        local_int(ii,jj) = int;
        
    end
    
end

    % global_int

for n = 1:N_elements
   
    global_int((n-1)*local_dim+1 : n*local_dim, ...
            (n-1)*local_dim+1 : n*local_dim ) ...
        = local_int;
    
end

    % global_deriv_int

for n = 1:N_elements
   
    global_deriv_int( (n-1)*local_dim+1 : n*local_dim, ...
            (n-1)*local_dim+1 : n*local_dim) ...
        = local_deriv_int;
    
end


% initialize jumps_left matrix %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

jump_nm1 = zeros(local_dim,local_dim);
jump_n = zeros(local_dim,local_dim);

for ii = 1:local_dim
    
    for jj = 1:local_dim
        
        jump_a = local_basis_functions(b_hat,jj,0) ...
            * local_basis_functions(a_hat,ii,0);
        
        jump_nm1(ii,jj) = (-1)*jump_a;
        
        jump_b = local_basis_functions(b_hat,jj,0) ...
            * local_basis_functions(b_hat,ii,0);
        
        jump_n(ii,jj) = jump_b;
        
    end
    
end

    % first interval
        
jumps_left(1:local_dim,1:local_dim) = jump_n;

    % interior intervals

for n = 2:(N_elements-1)
    
    block = (n-1)*local_dim;
    
    jumps_left(block+1:block+local_dim, ...
        block-local_dim+1:block) ...
        = jump_nm1;
    jumps_left(block+1:block+local_dim, ...
        block+1:block+local_dim) ...
        = jump_n;
    
end

    % last interval

block = (N_elements-1)*local_dim;

if (N_elements ~= 1)
    jumps_left(block+1:block+local_dim, ...
        block-local_dim+1:block) ...
        = jump_nm1;
end

% initialize jumps_right matrix %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

jump_n = zeros(local_dim,local_dim);
jump_np1 = zeros(local_dim,local_dim);

for ii = 1:local_dim
    
    for jj = 1:local_dim
        
        % First term
        
        jump_a = local_basis_functions(a_hat,jj,0) ...
            * local_basis_functions(a_hat,ii,0);
        
        jump_n(ii,jj) = (-1)*jump_a;
        
        jump_b = local_basis_functions(a_hat,jj,0) ...
            * local_basis_functions(b_hat,ii,0);
        
        jump_np1(ii,jj) = jump_b;
        
    end
    
end

    % first interval
    
if (N_elements ~= 1)        
    jumps_right(1:local_dim,local_dim+1:2*local_dim) = jump_np1;
end

    % interior intervals

for n = 2:(N_elements-1)
    
    block = (n-1)*local_dim;
    
    jumps_right(block+1:block+local_dim, ...
        block+1:block+local_dim) ...
        = jump_n;
    
    jumps_right(block+1:block+local_dim, ...
        block+local_dim+1:block+2*local_dim) ...
        = jump_np1;
    
end

    % last interval

block = (N_elements-1)*local_dim;

jumps_right(block+1:block+local_dim, ...
    block+1:block+local_dim) ...
    = jump_n;

% initialize boundary_a matrix %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

for ii = 1:local_dim
    
    for jj = 1:local_dim
        
        term = local_basis_functions(a_hat,jj,0) ...
            * local_basis_functions(a_hat,ii,0);
            
       boundary_a(ii,jj) = term;
        
    end
    
end

% initialize boundary_b matrix %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

block = (N_elements-1)*local_dim;

for ii = 1:local_dim
    
    for jj = 1:local_dim
        
        term = local_basis_functions(b_hat,jj,0) ...
            * local_basis_functions(b_hat,ii,0);
            
        boundary_b(block+ii,block+jj) = term;
        
    end
    
end

% intialize boundary_penalty matrix %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

a_hat = T_h.ref.xmin;
b_hat = T_h.ref.xmax;

block = global_dim_basis - local_dim;

for j = 1:local_dim
    
    for i = 1:local_dim
        
        boundary_penalty(i,j) = ...
            local_basis_functions(a_hat,i,0)*local_basis_functions(a_hat,j,0);
        
        boundary_penalty(block+i,block+j) = ...
            local_basis_functions(b_hat,i,0)*local_basis_functions(b_hat,j,0);
       
    end
    
end

boundary_penalty = delta*boundary_penalty;





return;






==> Tests_dynamic/poly/explicit/space_order/local_basis_functions.m <==

function yval = local_basis_functions(x_val, basis_num, derivative_num)

if (basis_num - 1 - derivative_num < 0)
    
    yval = 0.0;
    
else

    coeff = 1.0;
    for i = 1:derivative_num
       coeff = coeff * (basis_num - 1 - (i-1)); 
    end
    yval = x_val^((basis_num - 1) - derivative_num);
    yval = coeff * yval;
    
end

return;



    





==> Tests_dynamic/poly/explicit/space_order/main.m <==

%clear;
%clc;

% Approximates the solution of the fully nonlinear PDE
% 
%   F(u'',u',u,x) = 0 in (a,b)
%   u(a) = c_a   
%   u(b) = c_b   
% 
% with LDG method

%[N_elements, dt_fact, dt_out, cfl_pwr, delta, alpha, ...
%        quad_rule, quad_rule_error, poly_degree] ...
%    = approximation_parameters(); 

[T_h, Ref_Basis_Values, Quad, Time] ...
    = initialize(N_elements, dt_fact, dt_out, cfl_pwr, poly_degree, ...
        quad_rule, quad_rule_error);

[global_int, global_deriv_int, jumps_left, jumps_right, ...
        boundary_a, boundary_b, boundary_penalty] ...
    = initialize_linear_operators(T_h, Quad, delta);

RHS_fun = initialize_RHS_function(T_h, delta);

a = build_ai(global_int, global_deriv_int, jumps_left, jumps_right, ...
    boundary_a, boundary_b, boundary_penalty, poly_degree);

b = build_bi(global_int, global_deriv_int, jumps_left, jumps_right, ...
        boundary_a, boundary_b, poly_degree);

P0.A = global_int;
[P0.L P0.U] = lu(P0.A);

Pn.A = global_int + boundary_penalty;
[Pn.L Pn.U] = lu(Pn.A);


% output solver parameters

fprintf('Approximating using RK4 timestepping with:\n\n');
fprintf('\tr = %i\n',poly_degree);
fprintf('\th = %d\n',T_h.h);
fprintf('\tdt = %d\n',Time.dt);
fprintf('\tN = %d\n',N_elements);
fprintf('\tdt_fact = %d\n',dt_fact);
fprintf('\tcfl_pwr = %i\n',cfl_pwr);
fprintf('\tdt_out = %d\n',dt_out);
fprintf('\talpha = %d\n',alpha);
fprintf('\tprojection penalty = %d\n',delta);
fprintf('\tquad rule = %i\n',quad_rule);
fprintf('\tquad rule error = %i\n',quad_rule_error);
fprintf('\n');

% Start time-stepping

Time.old = 0.0;
time = Time.old;

Coeff = initialize_Coeff(T_h, Quad, P0, a, b, RHS_fun, time);

[sup_error, l2_error] = ...
    find_error(T_h, Coeff.u, Quad, Ref_Basis_Values, time);

fprintf('Beginning Iterations\n\n');

fprintf('\t\tcurrent time = 0.0\n\n');
fprintf('\tSup Error = %d\n', sup_error);
fprintf('\tL^2 Error = %d\n\n', l2_error);

%plotfig;

for n = 1:Time.M
    
    Time.new = n*Time.dt;
    time = Time.new;
    
    Coeff = G_hat(Coeff, T_h, Quad, Time, P0, Pn, Ref_Basis_Values, ...
        RHS_fun, a, b, alpha);
    
    if (isnan(Coeff.u(1)))
        fprintf('Solution not stable\n');
        return;
    end
    
    if (time >= Time.out)
        
        %plotfig;
        Time.out = Time.out + Time.dt_out;
        fprintf('\t\tcurrent time = %d\n\n',time);
        
        %[sup_error, l2_error] = ...
        %    find_error(T_h, Coeff.u, Quad, Ref_Basis_Values, time);

        %fprintf('\tSup Error = %d\n', sup_error);
        %fprintf('\tL^2 Error = %d\n\n', l2_error);
        
    end
    
    Time.old = Time.new;
    
end

fprintf('\nDONE at time = %d\n\n',time);

[sup_error, l2_error] = ...
    find_error(T_h, Coeff.u, Quad, Ref_Basis_Values, time);

fprintf('\tSup Error = %d\n', sup_error);
fprintf('\tL^2 Error = %d\n\n', l2_error);
 
plotfig;





==> Tests_dynamic/poly/explicit/space_order/plotfig.m <==

% plot u %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figure;

xmin = T_h.domain.xmin;
xmax = T_h.domain.xmax;

x = (xmin:0.005:xmax);
x_mesh = (xmin:0.005:xmax);

u_h = zeros(1,length(x_mesh));
u = zeros(1,length(x));

method = 2;

u_guess = @(x) v_h(x,Coeff.u,0,method,T_h);

for i = 1:length(x)
    u(i) = PDE_u(time, x(i));
end

for i = 1:length(x_mesh)
    u_h(i) = u_guess(x_mesh(i));
end

% plot approximation

plot(x_mesh, u_h, 'r.', 'MarkerSize', 6);
hold on;

plot(x,u,'k-','MarkerSize',6);
hold off;

h1 = legend('u_N','u');

title(['Test with N = ' num2str(T_h.N) ', r = '...
    num2str(T_h.dim.local - 1) ', and \alpha = '...
    num2str(alpha) ' at time T = '...
    num2str(time)]);

xlabel('x');
set(h1,'Location','SouthEast');
set(h1,'Interpreter','none');

axis([-0.1, 1.1, 1.9, 2.6]);






==> Tests_dynamic/poly/explicit/space_order/quad_gauss.m <==

function value = quad_gauss(fun,a,b,rule)

w = zeros(1,rule);  % weights
s = zeros(1,rule);  % points

switch rule
    case {1}
        
        w(1) = 2.0;
        
        s(1) = 0.0;
        
    case {2}
        
        w(1) = 1.0;
        w(2) = 1.0;
        
        s(1) = -0.577350269189;
        s(2) = 0.577350269189;
        
    case {3}
        
        w(1) = 0.555555555555;
        w(2) = 0.888888888888;
        w(3) = 0.555555555555;
        
        s(1) = -0.774596669241;
        s(2) = 0.0;
        s(3) = 0.774596669241;
        
    case {4}
        
        w(1) = 0.347854845137;
        w(2) = 0.652145154862;
        w(3) = 0.652145154862;
        w(4) = 0.347854845137;
        
        s(1) = -0.861136311594;
        s(2) = -0.339981043584;
        s(3) = 0.339981043584;
        s(4) = 0.861136311594;
        
    case {5}
        
        w(1) = 0.236926885056;
        w(2) = 0.478628670499;
        w(3) = 0.568888888889;
        w(4) = 0.478628670499;
        w(5) = 0.236926885056;
        
        s(1) = -0.906179845939;
        s(2) = -0.538469310106;
        s(3) = 0.0;
        s(4) = 0.538469310106;
        s(5) = 0.906179845939;
        
    case {6} 
        
        w(1) = 0.17132449;
        w(2) = 0.36076157;
        w(3) = 0.46791393;
        w(4) = 0.46791393;
        w(5) = 0.36076157;
        w(6) = 0.17132449;
        
        s(1) = -0.93246951;
        s(2) = -0.66120939;
        s(3) = -0.23861918;
        s(4) = 0.23861918;
        s(5) = 0.66120939;
        s(6) = 0.93246951;
        
    case {7}
        
        w(1) = 0.12948497;
        w(2) = 0.27970539;
        w(3) = 0.38183005;
        w(4) = 0.41795918;
        w(5) = 0.38183005;
        w(6) = 0.27970539;
        w(7) = 0.12948497;
        
        s(1) = -0.94910791;
        s(2) = -0.74153119;
        s(3) = -0.40584515;
        s(4) = 0.0;
        s(5) = 0.40584515;
        s(6) = 0.74153119;
        s(7) = 0.94910791;
        
    case {8}
        
        w(1) = 0.10122854;
        w(2) = 0.22238103;
        w(3) = 0.31370665;
        w(4) = 0.36268378;
        w(5) = 0.36268378;
        w(6) = 0.31370665;
        w(7) = 0.22238103;
        w(8) = 0.10122854;
        
        s(1) = -0.96028986;
        s(2) = -0.79666648;
        s(3) = -0.52553241;
        s(4) = -0.18343464;
        s(5) = 0.18343464;
        s(6) = 0.52553241;
        s(7) = 0.79666648;
        s(8) = 0.96028986;
        
    case {10}
        
        w(1) = 0.06667134;
        w(2) = 0.14945135;
        w(3) = 0.21908636;
        w(4) = 0.26926672;
        w(5) = 0.29552422;
        w(6) = 0.29552422;
        w(7) = 0.26926672;
        w(8) = 0.21908636;
        w(9) = 0.14945135;
        w(10) = 0.06667134;
        
        s(1) = -0.97390653;
        s(2) = -0.86506337;
        s(3) = -0.67940957;
        s(4) = -0.43339539;
        s(5) = -0.14887434;
        s(6) = 0.14887434;
        s(7) = 0.43339539;
        s(8) = 0.67940957;
        s(9) = 0.86506337;
        s(10) = 0.97390653;
        
    otherwise
        fprintf('Error : undefined rule = %i in quad_gauss.m\n', rule);
end

value = 0.0;

for i = 1:rule
   
    xi = ((b-a)/2.0) * s(i) + ((a+b)/2.0);
    value = value + w(i) * fun(xi);
    
end

value = value * (b-a) / 2.0;

return;




==> Tests_dynamic/poly/explicit/space_order/tests_driver.m <==

clear;
clc;

Max_iterations_mesh = 4;
Max_iterations_basis = 2;

N_base = 4;
alpha = 2.0;
quad_rule = 6;
quad_rule_error = 10;

cfl_pwr = 2;
dt_fact = 0.001;
dt_out = 0.1;

error = zeros(Max_iterations_basis, Max_iterations_mesh, 2);

% approximate for N = 5, 10, 20, 40 and r = 1, 2, 3

for nn = 1:Max_iterations_mesh
    
    N_elements = (2^(nn-1))*N_base;
    
    [~, xmin, xmax] = PDE_domain();
    h = (xmax - xmin) / N_elements;
    delta = 1.0 / sqrt(h);
    
    for rr = 1:Max_iterations_basis+1
        
        poly_degree = rr-1;
        
        fprintf('\n\n\nbasis_degree = %i, N_elements = %i\n',...
            poly_degree,N_elements);
        
        main;
        
        error(rr,nn,2) = sup_error;
        error(rr,nn,1) = l2_error;
        
        %plotfig;
        
    end
    
end

% build chart for order of convergence

chart = zeros(Max_iterations_basis*2+2, 2*Max_iterations_mesh);

for rr = 1:Max_iterations_basis+1
    
    chart(2*(rr-1)+1,1) = rr-1;
    chart(2*(rr-1)+2,1) = rr-1;
    
    chart(2*(rr-1)+1,2) = error(rr,1,1);
    chart(2*(rr-1)+2,2) = error(rr,1,2);
    
    for nn = 2:Max_iterations_mesh
        
        chart(2*(rr-1)+1,2*nn - 1) = error(rr,nn,1);
        chart(2*(rr-1)+2,2*nn - 1) = error(rr,nn,2);
        
        chart(2*(rr-1)+1,2*nn) = log(error(rr,nn-1,1)/error(rr,nn,1)) / log(2.0);
        chart(2*(rr-1)+2,2*nn) = log(error(rr,nn-1,2)/error(rr,nn,2)) / log(2.0);
        
    end
    
end


% build \tabular object for tex

fid_tex = fopen('a_tex.txt','w');

fprintf(fid_tex,'\\begin{tabular}{| c | c | c ');
for i = 2:Max_iterations_mesh
    fprintf(fid_tex,'| c c ');
end
fprintf(fid_tex,'|} \n');

fprintf(fid_tex,'\t\t\\hline\n');

fprintf(fid_tex,'\t$r$ & Norm & $h = %d/%i$ ', T_h.domain.xmax - T_h.domain.xmin,N_base);
for i = 2:Max_iterations_mesh
    fprintf(fid_tex,'\n\t\t&\\multicolumn{2}{| c |}{$h = %d/%i$}',...
        T_h.domain.xmax - T_h.domain.xmin,2^(i-1)*N_base);
end
fprintf(fid_tex,' \\\\ \n');

fprintf(fid_tex,'\t\t\\cline{3-%i} \n',2*Max_iterations_mesh+1);

fprintf(fid_tex,'\t&   & Error '); 
for i = 2:Max_iterations_mesh
    fprintf(fid_tex,'& Error & Order ');
end
fprintf(fid_tex,' \\\\ \n');

fprintf(fid_tex,'\t\t\\hline \\cline{1-%i}\n', 2*Max_iterations_mesh+1);

    % input values from chart

for rr = 1:Max_iterations_basis+1 
    
    fprintf(fid_tex,'\t%i & $L^{2}$ ',rr-1);
    
    count = 0;
    
    for nn = 2:2*Max_iterations_mesh
        
        if (nn >= 4 && mod(nn,2) == 0)
            fprintf(fid_tex,'& %2.2f ', chart(2*(rr-1)+1,nn));
        else
            fprintf(fid_tex,'& %1.1e ', chart(2*(rr-1)+1,nn));
        end
        
        if (count == 3 && nn ~= 2*Max_iterations_mesh)
            
            fprintf(fid_tex,'\n\t  ');
            count = 0;
            
        end
        
        count = count+1;
        
    end
    
    fprintf(fid_tex,' \\\\ \n');
    
    fprintf(fid_tex,'\t  & $L^{\\infty}$ ');
    
    count = 0;
    
    for nn = 2:2*Max_iterations_mesh
        
        if (nn >= 4 && mod(nn,2) == 0)
            fprintf(fid_tex,'& %2.2f ', chart(2*(rr-1)+2,nn));
        else
            fprintf(fid_tex,'& %1.1e ', chart(2*(rr-1)+2,nn));
        end
        
        if (count == 3 && nn ~= 2*Max_iterations_mesh)
            
            fprintf(fid_tex,'\n\t  ');
            count = 0;
            
        end
        
        count = count+1;
        
    end
    
    fprintf(fid_tex,' \\\\ \n');
    
    fprintf(fid_tex,'\t\t\\hline\n');
    
end

    % close tex file
    
fprintf(fid_tex,'\\end{tabular}\n');

fprintf(fid_tex,'\n\nN_base = %i\n',N_base);
fprintf(fid_tex,'dt_fact = %i\n',dt_fact);
fprintf(fid_tex,'dt = %i\n',Time.dt);
fprintf(fid_tex,'delta = %i\n',delta);
fprintf(fid_tex,'alpha = %d\n',alpha);
fprintf(fid_tex,'quad_rule = %i\n',quad_rule);


fclose(fid_tex);




==> Tests_dynamic/poly/explicit/space_order/v_h.m <==

function y = v_h(x, coeff, derivative, method, T_h)

KK = find_element(x, T_h);
local_dim = T_h.dim.local;

switch method
    
    case {1}
        
        n = KK(1);
        a = T_h.interval(n).xmin;
        b = T_h.interval(n).xmax;
        
        [x_hat, Jac] = affine(x,a,b);
        
        y = 0;
        
        for i = 1:T_h.dim.local
            
            y = y + coeff((n-1)*local_dim + i) * ...
                (Jac^derivative) * local_basis_functions(x_hat, i, derivative);
            
        end
        
    case {2}
        
        n1 = KK(1);
        a1 = T_h.interval(n1).xmin;
        b1 = T_h.interval(n1).xmax;
        
        n2 = KK(2);
        a2 = T_h.interval(n2).xmin;
        b2 = T_h.interval(n2).xmax;
        
        [x_hat, Jac] = affine(x,a1,b1);
        
        y1 = 0;
        
        for i = 1:local_dim
            
            y1 = y1 + coeff((n1-1)*local_dim + i) * ...
                (Jac^derivative) * local_basis_functions(x_hat, i, derivative);
            
        end
        
        [x_hat, Jac] = affine(x,a2,b2);
        
        y2 = 0;
        
        for i = 1:local_dim
            
            y2 = y2 + coeff((n2-1)*local_dim + i) * ...
                (Jac^derivative) * local_basis_functions(x_hat, i, derivative);
            
        end
        
        y = 0.5 * (y1 + y2);
        
    case {3}
        
        n = KK(2);
        a = T_h.interval(n).xmin;
        b = T_h.interval(n).xmax;
        
        [x_hat, Jac] = affine(x,a,b);
        
        y = 0;
        
        for i = 1:local_dim
            
            y = y + coeff((n-1)*local_dim + i) * ...
                (Jac^derivative) * local_basis_functions(x_hat, i, derivative);
            
        end
        
    otherwise
        
        fprintf('Error in v_h method\n');
        
end

return;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% find_element(x,x)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


function index = find_element(x, T_h)

flag = 0;
n = 0;

while (flag == 0)
    
    n = n+1;
    
    if (T_h.interval(n).xmin <= x && T_h.interval(n).xmax >= x)
        
        flag = 1;
        n1 = n;
        
        if ((x == T_h.interval(n).xmax) && (n1 ~= T_h.N))
            n2 = n1+1;
        else
            n2 = n1;
        end
        
    end
    
    if (n > T_h.N)
        flag = 2;
    end
    
end

index = zeros(2,1);
index(1) = n1;
index(2) = n2;

if (flag == 2)
   fprintf('Error : x input for basis functions out of range\n'); 
end

return;




==> Tests_dynamic/poly/implicit/space_order/F_hat.m <==

function y = F_hat(p1,p2,p3,p4,q1,q2,u,t,x,alpha)

y = PDE_F((p2+p3)/2.0,(q1+q2)/2.0,u,t,x) + alpha * (p1 - p2 - p3 + p4);



    




==> Tests_dynamic/poly/implicit/space_order/LDG_1D_solver.m <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


% Approximates the solution of the fully nonlinear PDE
% 
%   F(u'',u',u,x) = 0 in (a,b)
%   u(a) = c_a   
%   u(b) = c_b   
% 
% with MDG method


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%




function [Coeff, value] = ...
    LDG_1D_solver(T_h, alpha, Quad, Ref_Basis_Values, Coeff, Block, a, b, ...
        RHS_fun, Time)
    

% Define function of coefficients for nonlinear solver

F_LDG = @(c) ...
    [a0(c, Coeff, Block, T_h, alpha, Ref_Basis_Values, Quad, Time) ...
        + a(3).u*c(Block.u : Block.u+Block.end); ...
     a(1).q1*c(Block.q1 : Block.q1+Block.end) ...
        + a(1).u*c(Block.u : Block.u+Block.end); ...
     a(2).q2*c(Block.q2 : Block.q2+Block.end) ...
        + a(2).u*c(Block.u : Block.u+Block.end); ...
     b(1).p1*c(Block.p1 : Block.p1+Block.end) ...
        + b(1).q1*c(Block.q1 : Block.q1+Block.end) ...
        + b(1).q2*c(Block.q2 : Block.q2+Block.end); ...
     b(2).p2*c(Block.p2 : Block.p2+Block.end) ...
        + b(2).q1*c(Block.q1 : Block.q1+Block.end) ...
        + b(2).q2*c(Block.q2 : Block.q2+Block.end); ...
     b(3).p3*c(Block.p3 : Block.p3+Block.end) ...
        + b(3).q1*c(Block.q1 : Block.q1+Block.end) ...
        + b(3).q2*c(Block.q2 : Block.q2+Block.end); ...
     b(4).p4*c(Block.p4 : Block.p4+Block.end) ...
        + b(4).q1*c(Block.q1 : Block.q1+Block.end) ...
        + b(4).q2*c(Block.q2 : Block.q2+Block.end)] ...
    - RHS_fun(Time.new);

    % Call nonlinear solver
    
options = optimset('Display','off','TolFun',1e-12,'TolX',1e-12);
[Coeff.global, value] = fsolve(F_LDG, Coeff.global, options);

    % Return Results
  
Coeff.u = Coeff.global(Block.u : Block.u+Block.end);
Coeff.q1 = Coeff.global(Block.q1 : Block.q1+Block.end);
Coeff.q2 = Coeff.global(Block.q2 : Block.q2+Block.end);
Coeff.p1 = Coeff.global(Block.p1 : Block.p1+Block.end);
Coeff.p2 = Coeff.global(Block.p2 : Block.p2+Block.end);
Coeff.p3 = Coeff.global(Block.p3 : Block.p3+Block.end);
Coeff.p4 = Coeff.global(Block.p4 : Block.p4+Block.end);    


return;






==> Tests_dynamic/poly/implicit/space_order/PDE_BC_a.m <==

function y = PDE_BC_a(t)

[~,a,~] = PDE_domain();

y = PDE_u(t,a);

return;

==> Tests_dynamic/poly/implicit/space_order/PDE_BC_b.m <==

function y = PDE_BC_b(t)

[~,~,b] = PDE_domain();

y = PDE_u(t,b);

return;


==> Tests_dynamic/poly/implicit/space_order/PDE_F.m <==

function y = PDE_F(uxx,ux,u,t,x)

y = -uxx*u + x*x/2.0 + t*t*t*t - 4.0*t*t*t + 1.0;

return;





==> Tests_dynamic/poly/implicit/space_order/PDE_domain.m <==


function [T, xmin, xmax] = PDE_domain()

T = 1.0;
xmin = 0.0;
xmax = 1.0;

    



==> Tests_dynamic/poly/implicit/space_order/PDE_u.m <==

function y = PDE_u(t,x)

y = 0.5*x*x + t*t*t*t + 1.0;

return;



==> Tests_dynamic/poly/implicit/space_order/PDE_u0.m <==

function y = PDE_u0(x)

y = PDE_u(0.0,x);

return;

==> Tests_dynamic/poly/implicit/space_order/a0.m <==

function values = a0(c, Coeff, Block, T_h, alpha, Ref_Basis_Values, Quad, Time)


c_u = c(Block.u : Block.u+Block.end);
c_q1 = c(Block.q1 : Block.q1+Block.end);
c_q2 = c(Block.q2 : Block.q2+Block.end);
c_p1 = c(Block.p1 : Block.p1+Block.end);
c_p2 = c(Block.p2 : Block.p2+Block.end);
c_p3 = c(Block.p3 : Block.p3+Block.end);
c_p4 = c(Block.p4 : Block.p4+Block.end);

%%%

u = zeros(Quad.solver.rule,1);
q1 = zeros(Quad.solver.rule,1);
q2 = zeros(Quad.solver.rule,1);
p1 = zeros(Quad.solver.rule,1);
p2 = zeros(Quad.solver.rule,1);
p3 = zeros(Quad.solver.rule,1);
p4 = zeros(Quad.solver.rule,1);

%%%

u_old = zeros(Quad.solver.rule,1);
q1_old = zeros(Quad.solver.rule,1);
q2_old = zeros(Quad.solver.rule,1);
p1_old = zeros(Quad.solver.rule,1);
p2_old = zeros(Quad.solver.rule,1);
p3_old = zeros(Quad.solver.rule,1);
p4_old = zeros(Quad.solver.rule,1);

%%% 

values = zeros(T_h.dim.global, 1);

index = 1;

for n = 1:T_h.N
    
    a = T_h.interval(n).xmin;
    b = T_h.interval(n).xmax;
    
    cell = (n-1)*T_h.dim.local + 1;
    cell_end = cell+T_h.dim.local-1;
    
    for k = 1:Quad.solver.rule
        
        u(k) = Ref_Basis_Values.solver(k,:) * c_u(cell:cell_end);
        q1(k) = Ref_Basis_Values.solver(k,:) * c_q1(cell:cell_end);
        q2(k) = Ref_Basis_Values.solver(k,:) * c_q2(cell:cell_end);
        p1(k) = Ref_Basis_Values.solver(k,:) * c_p1(cell:cell_end);
        p2(k) = Ref_Basis_Values.solver(k,:) * c_p2(cell:cell_end);
        p3(k) = Ref_Basis_Values.solver(k,:) * c_p3(cell:cell_end);
        p4(k) = Ref_Basis_Values.solver(k,:) * c_p4(cell:cell_end);
        
        %%%
        
        u_old(k) = Ref_Basis_Values.solver(k,:) * Coeff.u(cell:cell_end);
        q1_old(k) = Ref_Basis_Values.solver(k,:) * Coeff.q1(cell:cell_end);
        q2_old(k) = Ref_Basis_Values.solver(k,:) * Coeff.q2(cell:cell_end);
        p1_old(k) = Ref_Basis_Values.solver(k,:) * Coeff.p1(cell:cell_end);
        p2_old(k) = Ref_Basis_Values.solver(k,:) * Coeff.p2(cell:cell_end);
        p3_old(k) = Ref_Basis_Values.solver(k,:) * Coeff.p3(cell:cell_end);
        p4_old(k) = Ref_Basis_Values.solver(k,:) * Coeff.p4(cell:cell_end);
        
    end
    
    for ii = 1:T_h.dim.local
        
        for k = 1:Quad.solver.rule
            
            xk = (T_h.h/2.0) * Quad.solver.points(k) + ((a+b)/2.0);
            
            % Implicit Euler
            
%             values(index) = values(index) + ...
%                 Quad.solver.weights(k) * (u(k) + ...
%                         Time.dt * F_hat(p1(k), p2(k), p3(k), p4(k), q1(k), q2(k), ...
%                                    u(k), Time.new, xk, alpha)...
%                         - u_old(k)) ...
%                      * Ref_Basis_Values.solver(k,ii);

            % Trapezoidal Rule
            
            values(index) = values(index) + ...
                Quad.solver.weights(k) * (u(k) ...
                        + 0.5*Time.dt * F_hat(p1(k), p2(k), p3(k), p4(k), ...
                                         q1(k), q2(k), u(k), Time.new, xk, alpha)...
                        - u_old(k) ...
                        + 0.5*Time.dt * F_hat(p1_old(k), p2_old(k), p3_old(k), p4_old(k), ...
                                         q1_old(k), q2_old(k), u_old(k), Time.old, xk, alpha)) ...
                     * Ref_Basis_Values.solver(k,ii);
    
        end

        values(index) = values(index) * T_h.h / 2.0;
    
        index = index + 1;
    
    end
    
end









==> Tests_dynamic/poly/implicit/space_order/affine.m <==

function [x_hat, Jac] = affine(x,a,b)

x_hat = 2.0 * (x - (a+b)/2.0) / (b-a);
Jac = 2.0 / (b-a);



==> Tests_dynamic/poly/implicit/space_order/approximation_parameters.m <==

function [N_elements, M_time, delta, alpha, quad_rule, quad_rule_error, poly_degree] ...
    = approximation_parameters()

N_elements = 6;
M_time = 50;
alpha = 4.0;
poly_degree = 2;
quad_rule = 6;
quad_rule_error = 10;
    [~, xmin, xmax] = PDE_domain();
    h = (xmax - xmin) / N_elements;
delta = 0.0;   % 1.0/h;

% Check that quadrature rule is defined

MAX_QUAD_RULE = 10;

if (quad_rule > MAX_QUAD_RULE || quad_rule == 9)
    quad_rule = MAX_QUAD_RULE;
end


return;

==> Tests_dynamic/poly/implicit/space_order/build_ai.m <==

function a = build_ai(global_int, global_deriv_int, jumps_left, ...
    jumps_right, boundary_a, boundary_b, boundary_penalty, poly_degree)

a(3).u = boundary_penalty;

if (poly_degree == 0)
    
    a(1).q1 = global_int;
    a(1).u  = global_deriv_int - jumps_left - boundary_b;
    
    a(2).q2 = global_int;
    a(2).u  = global_deriv_int - jumps_right + boundary_a;

else
    
    a(1).q1 = global_int;
    a(1).u  = global_deriv_int - jumps_left;
    
    a(2).q2 = global_int;
    a(2).u  = global_deriv_int - jumps_right;
    
end




==> Tests_dynamic/poly/implicit/space_order/build_bi.m <==

function b = build_bi(global_int, global_deriv_int, jumps_left, jumps_right, ...
                boundary_a, boundary_b, poly_degree)
            
zer = 0*global_int;

if (poly_degree == 0)
    
    b(1).p1 = global_int;
    b(1).q1 = global_deriv_int - jumps_left + boundary_a - boundary_b;
    b(1).q2  = zer;
    
    b(2).p2 = global_int;
    b(2).q1 = global_deriv_int - jumps_right + boundary_a;
    b(2).q2 = -boundary_b;
    
    b(3).p3 = global_int;
    b(3).q1 = boundary_a;
    b(3).q2 = global_deriv_int - jumps_left - boundary_b;
    
    b(4).p4 = global_int;
    b(4).q1 = zer;
    b(4).q2 = global_deriv_int - jumps_right + boundary_a - boundary_b;
    
else
    
    b(1).p1 = global_int;
    b(1).q1 = global_deriv_int - jumps_left + boundary_a - boundary_b;
    b(1).q2 = zer;
    
    b(2).p2 = global_int;
    b(2).q1 = global_deriv_int - jumps_right + boundary_a - boundary_b;
    b(2).q2 = zer;
    
    b(3).p3 = global_int;
    b(3).q1 = zer;
    b(3).q2 = global_deriv_int - jumps_left + boundary_a - boundary_b;
    
    b(4).p4 = global_int;
    b(4).q1 = zer;
    b(4).q2 = global_deriv_int - jumps_right + boundary_a - boundary_b;
    
end







==> Tests_dynamic/poly/implicit/space_order/find_error.m <==

function [sup_error, l2_error] = find_error(T_h, c_u, Quad, Ref_Basis_Values, t)

sup_error = 0.0;
l2_error = 0.0;

a_hat = T_h.ref.xmin;
b_hat = T_h.ref.xmax;
local_dim = T_h.dim.local;

N_elements = T_h.N;

N = 50;

dx_hat = (b_hat-a_hat) / N;

x_hat = (a_hat:dx_hat:b_hat)';
basis_values = zeros(N+1,local_dim);

for i = 1:N+1
    for j = 1:local_dim
        
        basis_values(i,j) = local_basis_functions(x_hat(i),j,0);
        
    end
end

c_u_local = zeros(local_dim,1);

for n = 1:N_elements
    
    c_u_local = c_u((n-1)*local_dim+1:n*local_dim);
    
    a = T_h.interval(n).xmin;
    b = T_h.interval(n).xmax;
    
    l2_error_temp = 0.0;
    
    x = ((b-a)/2.0)*x_hat + ((a+b)/2.0)*ones(N+1,1);
    
    for i = 1:N+1
        
        sup_error_temp = abs(PDE_u(t,x(i)) - basis_values(i,:)*c_u_local);
        
        if (sup_error_temp > sup_error)
            sup_error = sup_error_temp;
        end
        
    end
    
    x = ((b-a)/2.0)*Quad.error.points + ((a+b)/2.0)*ones(Quad.error.rule,1);
    
    for i = 1:Quad.error.rule
        
        value = (Ref_Basis_Values.error(i,:)*c_u_local - PDE_u(t,x(i)));
        l2_error_temp = l2_error_temp + Quad.error.weights(i) * value * value;
        
    end
    
    l2_error_temp = l2_error_temp * (b-a) / 2.0;
    
    l2_error = l2_error + l2_error_temp;
    
end

l2_error = sqrt(l2_error);




==> Tests_dynamic/poly/implicit/space_order/initialize.m <==

function [T_h, Ref_Basis_Values, Quad, Time] ...
    = initialize(N_elements, M_time, poly_degree, quad_rule, quad_rule_error)

%  Define T_h, Time

[Time.final, T_h.domain.xmin, T_h.domain.xmax] = PDE_domain();
T_h.dim.local = poly_degree + 1;
T_h.dim.global = T_h.dim.local*N_elements;
T_h.N = N_elements;
T_h.M = M_time;

Time.dt = Time.final / M_time;

T_h.h = (T_h.domain.xmax - T_h.domain.xmin) / N_elements;

x_faces = (T_h.domain.xmin : T_h.h : T_h.domain.xmax);    % uniform mesh
h_min = x_faces(2) - x_faces(1);
h_max = h_min;

T_h.interval(1).xmin = x_faces(1);
T_h.interval(1).xmax = x_faces(2);
T_h.interval(1).h = h_min;

T_h.ref.xmin = -1.0;
T_h.ref.xmax = 1.0;
T_h.Jac = 2.0/T_h.h;

for i = 2:N_elements
    
    T_h.interval(i).xmin = x_faces(i);
    T_h.interval(i).xmax = x_faces(i+1);
    
    h = x_faces(i+1) - x_faces(i);
    
    T_h.interval(i).h = h;
    
    if (h > h_max)
        h_max = h;
    elseif (h < h_min)
        h_min = h;
    end
    
end

T_h.hmax = h_max;
T_h.hmin = h_min;

% Define Quad

Quad.solver.rule = quad_rule;
Quad.solver.weights = zeros(quad_rule,1);  
Quad.solver.points = zeros(quad_rule,1);

Quad.error.rule = quad_rule_error;
Quad.error.weights = zeros(quad_rule_error,1);  
Quad.error.points = zeros(quad_rule_error,1);

switch quad_rule
    case {1}
        
        Quad.solver.weights(1) = 2.0;
        
        Quad.solver.points(1) = 0.0;
        
    case {2}
        
        Quad.solver.weights(1) = 1.0;
        Quad.solver.weights(2) = 1.0;
        
        Quad.solver.points(1) = -0.577350269189;
        Quad.solver.points(2) = 0.577350269189;
        
    case {3}
        
        Quad.solver.weights(1) = 0.555555555555;
        Quad.solver.weights(2) = 0.888888888888;
        Quad.solver.weights(3) = 0.555555555555;
        
        Quad.solver.points(1) = -0.774596669241;
        Quad.solver.points(2) = 0.0;
        Quad.solver.points(3) = 0.774596669241;
        
    case {4}
        
        Quad.solver.weights(1) = 0.347854845137;
        Quad.solver.weights(2) = 0.652145154862;
        Quad.solver.weights(3) = 0.652145154862;
        Quad.solver.weights(4) = 0.347854845137;
        
        Quad.solver.points(1) = -0.861136311594;
        Quad.solver.points(2) = -0.339981043584;
        Quad.solver.points(3) = 0.339981043584;
        Quad.solver.points(4) = 0.861136311594;
        
    case {5}
        
        Quad.solver.weights(1) = 0.236926885056;
        Quad.solver.weights(2) = 0.478628670499;
        Quad.solver.weights(3) = 0.568888888889;
        Quad.solver.weights(4) = 0.478628670499;
        Quad.solver.weights(5) = 0.236926885056;
        
        Quad.solver.points(1) = -0.906179845939;
        Quad.solver.points(2) = -0.538469310106;
        Quad.solver.points(3) = 0.0;
        Quad.solver.points(4) = 0.538469310106;
        Quad.solver.points(5) = 0.906179845939;
        
    case {6} 
        
        Quad.solver.weights(1) = 0.17132449;
        Quad.solver.weights(2) = 0.36076157;
        Quad.solver.weights(3) = 0.46791393;
        Quad.solver.weights(4) = 0.46791393;
        Quad.solver.weights(5) = 0.36076157;
        Quad.solver.weights(6) = 0.17132449;
        
        Quad.solver.points(1) = -0.93246951;
        Quad.solver.points(2) = -0.66120939;
        Quad.solver.points(3) = -0.23861918;
        Quad.solver.points(4) = 0.23861918;
        Quad.solver.points(5) = 0.66120939;
        Quad.solver.points(6) = 0.93246951;
        
    case {7}
        
        Quad.solver.weights(1) = 0.12948497;
        Quad.solver.weights(2) = 0.27970539;
        Quad.solver.weights(3) = 0.38183005;
        Quad.solver.weights(4) = 0.41795918;
        Quad.solver.weights(5) = 0.38183005;
        Quad.solver.weights(6) = 0.27970539;
        Quad.solver.weights(7) = 0.12948497;
        
        Quad.solver.points(1) = -0.94910791;
        Quad.solver.points(2) = -0.74153119;
        Quad.solver.points(3) = -0.40584515;
        Quad.solver.points(4) = 0.0;
        Quad.solver.points(5) = 0.40584515;
        Quad.solver.points(6) = 0.74153119;
        Quad.solver.points(7) = 0.94910791;
        
    case {8}
        
        Quad.solver.weights(1) = 0.10122854;
        Quad.solver.weights(2) = 0.22238103;
        Quad.solver.weights(3) = 0.31370665;
        Quad.solver.weights(4) = 0.36268378;
        Quad.solver.weights(5) = 0.36268378;
        Quad.solver.weights(6) = 0.31370665;
        Quad.solver.weights(7) = 0.22238103;
        Quad.solver.weights(8) = 0.10122854;
        
        Quad.solver.points(1) = -0.96028986;
        Quad.solver.points(2) = -0.79666648;
        Quad.solver.points(3) = -0.52553241;
        Quad.solver.points(4) = -0.18343464;
        Quad.solver.points(5) = 0.18343464;
        Quad.solver.points(6) = 0.52553241;
        Quad.solver.points(7) = 0.79666648;
        Quad.solver.points(8) = 0.96028986;
        
    case {10}
        
        Quad.solver.weights(1) = 0.06667134;
        Quad.solver.weights(2) = 0.14945135;
        Quad.solver.weights(3) = 0.21908636;
        Quad.solver.weights(4) = 0.26926672;
        Quad.solver.weights(5) = 0.29552422;
        Quad.solver.weights(6) = 0.29552422;
        Quad.solver.weights(7) = 0.26926672;
        Quad.solver.weights(8) = 0.21908636;
        Quad.solver.weights(9) = 0.14945135;
        Quad.solver.weights(10) = 0.06667134;
        
        Quad.solver.points(1) = -0.97390653;
        Quad.solver.points(2) = -0.86506337;
        Quad.solver.points(3) = -0.67940957;
        Quad.solver.points(4) = -0.43339539;
        Quad.solver.points(5) = -0.14887434;
        Quad.solver.points(6) = 0.14887434;
        Quad.solver.points(7) = 0.43339539;
        Quad.solver.points(8) = 0.67940957;
        Quad.solver.points(9) = 0.86506337;
        Quad.solver.points(10) = 0.97390653;
        
    otherwise
        fprintf('Error : undefined rule = %i in initialize.m\n', quad_rule);
end

switch quad_rule_error
    case {1}
        
        Quad.error.weights(1) = 2.0;
        
        Quad.error.points(1) = 0.0;
        
    case {2}
        
        Quad.error.weights(1) = 1.0;
        Quad.error.weights(2) = 1.0;
        
        Quad.error.points(1) = -0.577350269189;
        Quad.error.points(2) = 0.577350269189;
        
    case {3}
        
        Quad.error.weights(1) = 0.555555555555;
        Quad.error.weights(2) = 0.888888888888;
        Quad.error.weights(3) = 0.555555555555;
        
        Quad.error.points(1) = -0.774596669241;
        Quad.error.points(2) = 0.0;
        Quad.error.points(3) = 0.774596669241;
        
    case {4}
        
        Quad.error.weights(1) = 0.347854845137;
        Quad.error.weights(2) = 0.652145154862;
        Quad.error.weights(3) = 0.652145154862;
        Quad.error.weights(4) = 0.347854845137;
        
        Quad.error.points(1) = -0.861136311594;
        Quad.error.points(2) = -0.339981043584;
        Quad.error.points(3) = 0.339981043584;
        Quad.error.points(4) = 0.861136311594;
        
    case {5}
        
        Quad.error.weights(1) = 0.236926885056;
        Quad.error.weights(2) = 0.478628670499;
        Quad.error.weights(3) = 0.568888888889;
        Quad.error.weights(4) = 0.478628670499;
        Quad.error.weights(5) = 0.236926885056;
        
        Quad.error.points(1) = -0.906179845939;
        Quad.error.points(2) = -0.538469310106;
        Quad.error.points(3) = 0.0;
        Quad.error.points(4) = 0.538469310106;
        Quad.error.points(5) = 0.906179845939;
        
    case {6} 
        
        Quad.error.weights(1) = 0.17132449;
        Quad.error.weights(2) = 0.36076157;
        Quad.error.weights(3) = 0.46791393;
        Quad.error.weights(4) = 0.46791393;
        Quad.error.weights(5) = 0.36076157;
        Quad.error.weights(6) = 0.17132449;
        
        Quad.error.points(1) = -0.93246951;
        Quad.error.points(2) = -0.66120939;
        Quad.error.points(3) = -0.23861918;
        Quad.error.points(4) = 0.23861918;
        Quad.error.points(5) = 0.66120939;
        Quad.error.points(6) = 0.93246951;
        
    case {7}
        
        Quad.error.weights(1) = 0.12948497;
        Quad.error.weights(2) = 0.27970539;
        Quad.error.weights(3) = 0.38183005;
        Quad.error.weights(4) = 0.41795918;
        Quad.error.weights(5) = 0.38183005;
        Quad.error.weights(6) = 0.27970539;
        Quad.error.weights(7) = 0.12948497;
        
        Quad.error.points(1) = -0.94910791;
        Quad.error.points(2) = -0.74153119;
        Quad.error.points(3) = -0.40584515;
        Quad.error.points(4) = 0.0;
        Quad.error.points(5) = 0.40584515;
        Quad.error.points(6) = 0.74153119;
        Quad.error.points(7) = 0.94910791;
        
    case {8}
        
        Quad.error.weights(1) = 0.10122854;
        Quad.error.weights(2) = 0.22238103;
        Quad.error.weights(3) = 0.31370665;
        Quad.error.weights(4) = 0.36268378;
        Quad.error.weights(5) = 0.36268378;
        Quad.error.weights(6) = 0.31370665;
        Quad.error.weights(7) = 0.22238103;
        Quad.error.weights(8) = 0.10122854;
        
        Quad.error.points(1) = -0.96028986;
        Quad.error.points(2) = -0.79666648;
        Quad.error.points(3) = -0.52553241;
        Quad.error.points(4) = -0.18343464;
        Quad.error.points(5) = 0.18343464;
        Quad.error.points(6) = 0.52553241;
        Quad.error.points(7) = 0.79666648;
        Quad.error.points(8) = 0.96028986;
        
    case {10}
        
        Quad.error.weights(1) = 0.06667134;
        Quad.error.weights(2) = 0.14945135;
        Quad.error.weights(3) = 0.21908636;
        Quad.error.weights(4) = 0.26926672;
        Quad.error.weights(5) = 0.29552422;
        Quad.error.weights(6) = 0.29552422;
        Quad.error.weights(7) = 0.26926672;
        Quad.error.weights(8) = 0.21908636;
        Quad.error.weights(9) = 0.14945135;
        Quad.error.weights(10) = 0.06667134;
        
        Quad.error.points(1) = -0.97390653;
        Quad.error.points(2) = -0.86506337;
        Quad.error.points(3) = -0.67940957;
        Quad.error.points(4) = -0.43339539;
        Quad.error.points(5) = -0.14887434;
        Quad.error.points(6) = 0.14887434;
        Quad.error.points(7) = 0.43339539;
        Quad.error.points(8) = 0.67940957;
        Quad.error.points(9) = 0.86506337;
        Quad.error.points(10) = 0.97390653;
        
    otherwise
        fprintf('Error : undefined error_rule = %i in initialize.m\n', quad_rule_error);
end


% local basis function values at gauss points %%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% used in a0.m - precomputed for efficiency

Ref_Basis_Values.solver = zeros(quad_rule, T_h.dim.local);
Ref_Basis_Values.deriv = zeros(quad_rule, T_h.dim.local);
Ref_Basis_Values.error = zeros(quad_rule_error, T_h.dim.local);

for jj = 1:T_h.dim.local
    
    for k = 1:quad_rule
        
        Ref_Basis_Values.solver(k,jj) = ...
            local_basis_functions(Quad.solver.points(k), jj, 0);
        
        Ref_Basis_Values.deriv(k,jj) = ...
            local_basis_functions(Quad.solver.points(k), jj, 1);
        
    end
    
    for k = 1:quad_rule_error
        
        Ref_Basis_Values.error(k,jj) = ...
            local_basis_functions(Quad.error.points(k), jj, 0);
        
    end
    
end


return;





==> Tests_dynamic/poly/implicit/space_order/initialize_Coeff.m <==

function [Coeff, Block] = initialize_Coeff(T_h, Quad, rhs, global_int, a, b)

Block.end = T_h.dim.global-1;
Block.u = 1;
Block.q1 = T_h.dim.global+1;
Block.q2 = 2*T_h.dim.global+1;
Block.p1 = 3*T_h.dim.global+1;
Block.p2 = 4*T_h.dim.global+1;
Block.p3 = 5*T_h.dim.global+1;
Block.p4 = 6*T_h.dim.global+1;


% Define Coeff.u using the initial condition
    
u_guess = @(x) PDE_u0(x);
F = zeros(T_h.dim.global,1);

for n = 1:T_h.N
    
    % set local coordinates for I_n
    
    a_hat = T_h.interval(n).xmin;
    b_hat = T_h.interval(n).xmax;
    
    % Find local position for I_n in Global matrix
            
    block = T_h.dim.local*(n-1);
    
    for ii = 1:T_h.dim.local
        
        f = @(x) u_guess(x)*local_basis_functions(affine(x,a_hat,b_hat),ii,0);
        
        int = quad_gauss(f, a_hat, b_hat, Quad.error.rule);
            
        F(block+ii) = int;
        
    end  % ii
    
end  % n


Coeff.u = global_int \ F;



% Define Coeff.q and Coeff.p

rhs_q1 = rhs(Block.q1 : Block.q1+Block.end);
rhs_q2 = rhs(Block.q2 : Block.q2+Block.end);
rhs_p1 = rhs(Block.p1 : Block.p1+Block.end);
rhs_p2 = rhs(Block.p2 : Block.p2+Block.end);
rhs_p3 = rhs(Block.p3 : Block.p3+Block.end);
rhs_p4 = rhs(Block.p4 : Block.p4+Block.end);

Coeff.q1 = a(1).q1 \ (rhs_q1 - a(1).u*Coeff.u);
Coeff.q2 = a(2).q2 \ (rhs_q2 - a(2).u*Coeff.u);

Coeff.p1 = b(1).p1 \ (rhs_p1 - b(1).q1*Coeff.q1 - b(1).q2*Coeff.q2);
Coeff.p2 = b(2).p2 \ (rhs_p2 - b(2).q1*Coeff.q1 - b(2).q2*Coeff.q2);
Coeff.p3 = b(3).p3 \ (rhs_p3 - b(3).q1*Coeff.q1 - b(3).q2*Coeff.q2);
Coeff.p4 = b(4).p4 \ (rhs_p4 - b(4).q1*Coeff.q1 - b(4).q2*Coeff.q2);

% Define Coeff.global

Coeff.global = zeros(7*T_h.dim.global,1);
Coeff.global(Block.u : Block.u+Block.end) = Coeff.u;
Coeff.global(Block.q1 : Block.q1+Block.end) = Coeff.q1;
Coeff.global(Block.q2 : Block.q2+Block.end) = Coeff.q2;
Coeff.global(Block.p1 : Block.p1+Block.end) = Coeff.p1;
Coeff.global(Block.p2 : Block.p2+Block.end) = Coeff.p2;
Coeff.global(Block.p3 : Block.p3+Block.end) = Coeff.p3;
Coeff.global(Block.p4 : Block.p4+Block.end) = Coeff.p4;




==> Tests_dynamic/poly/implicit/space_order/initialize_RHS_function.m <==

function RHS_fun = initialize_RHS_function(T_h, delta)

local_dim = T_h.dim.local;
global_dim_basis = T_h.dim.global;
global_dim = 7*global_dim_basis; 
N_elements = T_h.N;

RHS_a = zeros(global_dim, 1);
RHS_b = zeros(global_dim, 1);

a_hat = T_h.ref.xmin;
b_hat = T_h.ref.xmax;

if (local_dim == 1)
    r_flag = 0;
else
    r_flag = 1;
end

% u RHS

    % left boundary
    
index = 1;

for jj = 1:local_dim
    
    term = local_basis_functions(a_hat,jj,0);
    
    RHS_a(index) = RHS_a(index) + term;
    
    index = index + 1;
    
end
    
    % right boundary
    
index = (N_elements - 1)*local_dim + 1;
    
for jj = 1:local_dim
    
    term = local_basis_functions(b_hat,jj,0);
    
    RHS_b(index) = RHS_b(index) + term;
    
    index = index + 1;
    
end

RHS_a = delta*RHS_a;
RHS_b = delta*RHS_b;



% q_i RHS

    % left boundary
    
index = 1;

for jj = 1:local_dim
    
    term = local_basis_functions(a_hat,jj,0);
    
    RHS_a(index + global_dim_basis) = ...
        RHS_a(index + global_dim_basis) - term;
    
    RHS_a(index + 2*global_dim_basis) = ...
        RHS_a(index + 2*global_dim_basis) - r_flag*term;
    
    index = index + 1;
    
end
    
    % right boundary
    
index = (N_elements - 1)*local_dim + 1;
    
for jj = 1:local_dim
    
    term = local_basis_functions(b_hat,jj,0);
    
    RHS_b(index + global_dim_basis) = ...
        RHS_b(index + global_dim_basis) + r_flag*term;
    
    RHS_b(index + 2*global_dim_basis) = ...
        RHS_b(index + 2*global_dim_basis) + term;
    
    index = index + 1;
    
end





% function definition

RHS_fun = @(t) PDE_BC_a(t)*RHS_a + PDE_BC_b(t)*RHS_b;



==> Tests_dynamic/poly/implicit/space_order/initialize_linear_operators.m <==

function [global_int, global_deriv_int, jumps_left, jumps_right, ...
          boundary_a, boundary_b, boundary_penalty] ...
    = initialize_linear_operators(T_h, Quad, delta)

% initialize parameters

global_dim_basis = T_h.dim.global;  
local_dim = T_h.dim.local;
N_elements = T_h.N;
a_hat = T_h.ref.xmin;
b_hat = T_h.ref.xmax;
Jac = T_h.Jac;

global_int = zeros(global_dim_basis, global_dim_basis);
global_deriv_int = zeros(global_dim_basis, global_dim_basis);
jumps_left = zeros(global_dim_basis, global_dim_basis);
jumps_right = zeros(global_dim_basis, global_dim_basis);
boundary_a = zeros(global_dim_basis, global_dim_basis);
boundary_b = zeros(global_dim_basis, global_dim_basis);


% Initialize global integration matrices %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

local_deriv_int = zeros(local_dim,local_dim);

for ii = 1:local_dim
    
    for jj = 1:local_dim
        
        f = @(x) ...
            local_basis_functions(x,jj,0) ...
            * local_basis_functions(x,ii,1);
        
        int = quad_gauss(f, a_hat, b_hat, Quad.solver.rule);
        
        local_deriv_int(ii,jj) = int;
        
    end
    
end

local_int = zeros(local_dim,local_dim);

for ii = 1:local_dim
    
    for jj = 1:local_dim
        
        f = @(x) ...
            local_basis_functions(x,jj,0) ...
            * local_basis_functions(x,ii,0);
        
        int = (1.0/Jac)*quad_gauss(f, a_hat, b_hat, Quad.solver.rule);
        
        local_int(ii,jj) = int;
        
    end
    
end

    % global_int

for n = 1:N_elements
   
    global_int((n-1)*local_dim+1 : n*local_dim, ...
            (n-1)*local_dim+1 : n*local_dim ) ...
        = local_int;
    
end

    % global_deriv_int

for n = 1:N_elements
   
    global_deriv_int( (n-1)*local_dim+1 : n*local_dim, ...
            (n-1)*local_dim+1 : n*local_dim) ...
        = local_deriv_int;
    
end


% initialize jumps_left matrix %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

jump_nm1 = zeros(local_dim,local_dim);
jump_n = zeros(local_dim,local_dim);

for ii = 1:local_dim
    
    for jj = 1:local_dim
        
        jump_a = local_basis_functions(b_hat,jj,0) ...
            * local_basis_functions(a_hat,ii,0);
        
        jump_nm1(ii,jj) = (-1)*jump_a;
        
        jump_b = local_basis_functions(b_hat,jj,0) ...
            * local_basis_functions(b_hat,ii,0);
        
        jump_n(ii,jj) = jump_b;
        
    end
    
end

    % first interval
        
jumps_left(1:local_dim,1:local_dim) = jump_n;

    % interior intervals

for n = 2:(N_elements-1)
    
    block = (n-1)*local_dim;
    
    jumps_left(block+1:block+local_dim, ...
        block-local_dim+1:block) ...
        = jump_nm1;
    jumps_left(block+1:block+local_dim, ...
        block+1:block+local_dim) ...
        = jump_n;
    
end

    % last interval

block = (N_elements-1)*local_dim;

if (N_elements ~= 1)
    jumps_left(block+1:block+local_dim, ...
        block-local_dim+1:block) ...
        = jump_nm1;
end

% initialize jumps_right matrix %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

jump_n = zeros(local_dim,local_dim);
jump_np1 = zeros(local_dim,local_dim);

for ii = 1:local_dim
    
    for jj = 1:local_dim
        
        % First term
        
        jump_a = local_basis_functions(a_hat,jj,0) ...
            * local_basis_functions(a_hat,ii,0);
        
        jump_n(ii,jj) = (-1)*jump_a;
        
        jump_b = local_basis_functions(a_hat,jj,0) ...
            * local_basis_functions(b_hat,ii,0);
        
        jump_np1(ii,jj) = jump_b;
        
    end
    
end

    % first interval
    
if (N_elements ~= 1)        
    jumps_right(1:local_dim,local_dim+1:2*local_dim) = jump_np1;
end

    % interior intervals

for n = 2:(N_elements-1)
    
    block = (n-1)*local_dim;
    
    jumps_right(block+1:block+local_dim, ...
        block+1:block+local_dim) ...
        = jump_n;
    
    jumps_right(block+1:block+local_dim, ...
        block+local_dim+1:block+2*local_dim) ...
        = jump_np1;
    
end

    % last interval

block = (N_elements-1)*local_dim;

jumps_right(block+1:block+local_dim, ...
    block+1:block+local_dim) ...
    = jump_n;

% initialize boundary_a matrix %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

for ii = 1:local_dim
    
    for jj = 1:local_dim
        
        term = local_basis_functions(a_hat,jj,0) ...
            * local_basis_functions(a_hat,ii,0);
            
       boundary_a(ii,jj) = term;
        
    end
    
end

% initialize boundary_b matrix %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

block = (N_elements-1)*local_dim;

for ii = 1:local_dim
    
    for jj = 1:local_dim
        
        term = local_basis_functions(b_hat,jj,0) ...
            * local_basis_functions(b_hat,ii,0);
            
        boundary_b(block+ii,block+jj) = term;
        
    end
    
end

% intialize boundary_penalty matrix %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

boundary_penalty = zeros(global_dim_basis,global_dim_basis);

a_hat = T_h.ref.xmin;
b_hat = T_h.ref.xmax;

block = global_dim_basis - local_dim;

for j = 1:local_dim
    
    for i = 1:local_dim
        
        boundary_penalty(i,j) = ...
            local_basis_functions(a_hat,i,0)*local_basis_functions(a_hat,j,0);
        
        boundary_penalty(block+i,block+j) = ...
            local_basis_functions(b_hat,i,0)*local_basis_functions(b_hat,j,0);
       
    end
    
end

boundary_penalty = delta*boundary_penalty;





return;






==> Tests_dynamic/poly/implicit/space_order/local_basis_functions.m <==

function yval = local_basis_functions(x_val, basis_num, derivative_num)

if (basis_num - 1 - derivative_num < 0)
    
    yval = 0.0;
    
else

    coeff = 1.0;
    for i = 1:derivative_num
       coeff = coeff * (basis_num - 1 - (i-1)); 
    end
    yval = x_val^((basis_num - 1) - derivative_num);
    yval = coeff * yval;
    
end

return;



    





==> Tests_dynamic/poly/implicit/space_order/main.m <==

%clear;
%clc;

% Approximates the solution of the fully nonlinear PDE
% 
%   F(u'',u',u,x) = 0 in (a,b)
%   u(a) = c_a   
%   u(b) = c_b   
% 
% with LDG method

%[N_elements, M_time, delta, alpha, quad_rule, quad_rule_error, poly_degree] ...
%    = approximation_parameters(); 

[T_h, Ref_Basis_Values, Quad, Time] ...
    = initialize(N_elements, M_time, poly_degree, quad_rule, quad_rule_error);

[global_int, global_deriv_int, jumps_left, jumps_right, ...
        boundary_a, boundary_b, boundary_penalty] ...
    = initialize_linear_operators(T_h, Quad, delta);

RHS_fun = initialize_RHS_function(T_h, delta);

a = build_ai(global_int, global_deriv_int, jumps_left, jumps_right, ...
    boundary_a, boundary_b, boundary_penalty, poly_degree);

b = build_bi(global_int, global_deriv_int, jumps_left, jumps_right, ...
        boundary_a, boundary_b, poly_degree);

fprintf('Solving for : \n');
fprintf('\tr = %i, N = %i, h = %d\n', poly_degree, N_elements, T_h.h);
fprintf('\tM = %i, dt = %d\n', M_time, Time.dt);
fprintf('\talpha = %d, delta = %d\n', alpha, delta);
fprintf('\tquad_rule = %d, quad_rule_error = %d\n\n\n', quad_rule, quad_rule_error);

% Start time-stepping

Time.old = 0.0;
time = Time.old;

rhs = RHS_fun(Time.old);

[Coeff, Block] = initialize_Coeff(T_h, Quad, rhs, global_int, a, b);

%plotfig;

nout_steps = M_time / 10;
nout = nout_steps;

for n = 1:M_time
    
    Time.new = n*Time.dt;
    time = Time.new;
    
    if (n >= nout)
        fprintf('Time = %d\n',Time.new);
        nout = nout + nout_steps;
    end
    
    [Coeff, value] = ...
        LDG_1D_solver(T_h, alpha, Quad, Ref_Basis_Values, Coeff, Block, ...
            a, b, RHS_fun, Time);
        
    Time.old = Time.new;
    
    % plotfig;
    
    %[sup_error, l2_error] = ...
    %    find_error(T_h, Coeff.u, Quad, Ref_Basis_Values, time);

    %fprintf('\tSup Error = %d\n', sup_error);
    %fprintf('\tL^2 Error = %d\n\n', l2_error);
    
end

fprintf('DONE at time t = %d.\n\t|F(u,p1,p2,p3,x)| = %d\n', time, norm(value));

[sup_error, l2_error] = ...
    find_error(T_h, Coeff.u, Quad, Ref_Basis_Values, time);

fprintf('\tSup Error = %d\n', sup_error);
fprintf('\tL^2 Error = %d\n\n', l2_error);
 
plotfig;





==> Tests_dynamic/poly/implicit/space_order/plotfig.m <==

% plot u %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figure;

xmin = T_h.domain.xmin;
xmax = T_h.domain.xmax;

x = (xmin:0.005:xmax);
x_mesh = (xmin:0.005:xmax);

u_h = zeros(1,length(x_mesh));
u = zeros(1,length(x));

method = 2;

u_guess = @(x) v_h(x,Coeff.u,0,method,T_h);

for i = 1:length(x)
    u(i) = PDE_u(time, x(i));
end

for i = 1:length(x_mesh)
    u_h(i) = u_guess(x_mesh(i));
end

% plot approximation

plot(x_mesh, u_h, 'r.', 'MarkerSize', 6);
hold on;

plot(x,u,'k-','MarkerSize',6);
hold off;

h1 = legend('u_N','u');

title(['Test with N = ' num2str(T_h.N) ', r = '...
    num2str(T_h.dim.local - 1) ', and \alpha = '...
    num2str(alpha) ' at time T = '...
    num2str(time)]);

xlabel('x');
set(h1,'Location','SouthEast');
set(h1,'Interpreter','none');

axis([-0.1, 1.1, 1.9, 2.6]);






==> Tests_dynamic/poly/implicit/space_order/quad_gauss.m <==

function value = quad_gauss(fun,a,b,rule)

w = zeros(1,rule);  % weights
s = zeros(1,rule);  % points

switch rule
    case {1}
        
        w(1) = 2.0;
        
        s(1) = 0.0;
        
    case {2}
        
        w(1) = 1.0;
        w(2) = 1.0;
        
        s(1) = -0.577350269189;
        s(2) = 0.577350269189;
        
    case {3}
        
        w(1) = 0.555555555555;
        w(2) = 0.888888888888;
        w(3) = 0.555555555555;
        
        s(1) = -0.774596669241;
        s(2) = 0.0;
        s(3) = 0.774596669241;
        
    case {4}
        
        w(1) = 0.347854845137;
        w(2) = 0.652145154862;
        w(3) = 0.652145154862;
        w(4) = 0.347854845137;
        
        s(1) = -0.861136311594;
        s(2) = -0.339981043584;
        s(3) = 0.339981043584;
        s(4) = 0.861136311594;
        
    case {5}
        
        w(1) = 0.236926885056;
        w(2) = 0.478628670499;
        w(3) = 0.568888888889;
        w(4) = 0.478628670499;
        w(5) = 0.236926885056;
        
        s(1) = -0.906179845939;
        s(2) = -0.538469310106;
        s(3) = 0.0;
        s(4) = 0.538469310106;
        s(5) = 0.906179845939;
        
    case {6} 
        
        w(1) = 0.17132449;
        w(2) = 0.36076157;
        w(3) = 0.46791393;
        w(4) = 0.46791393;
        w(5) = 0.36076157;
        w(6) = 0.17132449;
        
        s(1) = -0.93246951;
        s(2) = -0.66120939;
        s(3) = -0.23861918;
        s(4) = 0.23861918;
        s(5) = 0.66120939;
        s(6) = 0.93246951;
        
    case {7}
        
        w(1) = 0.12948497;
        w(2) = 0.27970539;
        w(3) = 0.38183005;
        w(4) = 0.41795918;
        w(5) = 0.38183005;
        w(6) = 0.27970539;
        w(7) = 0.12948497;
        
        s(1) = -0.94910791;
        s(2) = -0.74153119;
        s(3) = -0.40584515;
        s(4) = 0.0;
        s(5) = 0.40584515;
        s(6) = 0.74153119;
        s(7) = 0.94910791;
        
    case {8}
        
        w(1) = 0.10122854;
        w(2) = 0.22238103;
        w(3) = 0.31370665;
        w(4) = 0.36268378;
        w(5) = 0.36268378;
        w(6) = 0.31370665;
        w(7) = 0.22238103;
        w(8) = 0.10122854;
        
        s(1) = -0.96028986;
        s(2) = -0.79666648;
        s(3) = -0.52553241;
        s(4) = -0.18343464;
        s(5) = 0.18343464;
        s(6) = 0.52553241;
        s(7) = 0.79666648;
        s(8) = 0.96028986;
        
    case {10}
        
        w(1) = 0.06667134;
        w(2) = 0.14945135;
        w(3) = 0.21908636;
        w(4) = 0.26926672;
        w(5) = 0.29552422;
        w(6) = 0.29552422;
        w(7) = 0.26926672;
        w(8) = 0.21908636;
        w(9) = 0.14945135;
        w(10) = 0.06667134;
        
        s(1) = -0.97390653;
        s(2) = -0.86506337;
        s(3) = -0.67940957;
        s(4) = -0.43339539;
        s(5) = -0.14887434;
        s(6) = 0.14887434;
        s(7) = 0.43339539;
        s(8) = 0.67940957;
        s(9) = 0.86506337;
        s(10) = 0.97390653;
        
    otherwise
        fprintf('Error : undefined rule = %i in quad_gauss.m\n', rule);
end

value = 0.0;

for i = 1:rule
   
    xi = ((b-a)/2.0) * s(i) + ((a+b)/2.0);
    value = value + w(i) * fun(xi);
    
end

value = value * (b-a) / 2.0;

return;




==> Tests_dynamic/poly/implicit/space_order/tests_driver.m <==

clear;
clc;

Max_iterations_mesh = 4;
Max_iterations_basis = 2;

N_base = 4;
M_time = 1000;
alpha = 2.0;
quad_rule = 6;
quad_rule_error = 10;
%    [~, xmin, xmax] = PDE_domain();
%    h = (xmax - xmin) / N_elements;
delta = 0.0;

error = zeros(Max_iterations_basis, Max_iterations_mesh, 2);

% approximate for N = 5, 10, 20, 40 and r = 1, 2, 3

for nn = 1:Max_iterations_mesh
    
    N_elements = (2^(nn-1))*N_base;
    
    for rr = 1:Max_iterations_basis+1
        
        poly_degree = rr-1;
        
        fprintf('\n\n\nbasis_degree = %i, N_elements = %i\n',...
            poly_degree,N_elements);
        
        main;
        
        error(rr,nn,2) = sup_error;
        error(rr,nn,1) = l2_error;
        
        %plotfig;
        
    end
    
end

% build chart for order of convergence

chart = zeros(Max_iterations_basis*2+2, 2*Max_iterations_mesh);

for rr = 1:Max_iterations_basis+1
    
    chart(2*(rr-1)+1,1) = rr-1;
    chart(2*(rr-1)+2,1) = rr-1;
    
    chart(2*(rr-1)+1,2) = error(rr,1,1);
    chart(2*(rr-1)+2,2) = error(rr,1,2);
    
    for nn = 2:Max_iterations_mesh
        
        chart(2*(rr-1)+1,2*nn - 1) = error(rr,nn,1);
        chart(2*(rr-1)+2,2*nn - 1) = error(rr,nn,2);
        
        chart(2*(rr-1)+1,2*nn) = log(error(rr,nn-1,1)/error(rr,nn,1)) / log(2.0);
        chart(2*(rr-1)+2,2*nn) = log(error(rr,nn-1,2)/error(rr,nn,2)) / log(2.0);
        
    end
    
end


% build \tabular object for tex

fid_tex = fopen('a_tex.txt','w');

fprintf(fid_tex,'\\begin{tabular}{| c | c | c ');
for i = 2:Max_iterations_mesh
    fprintf(fid_tex,'| c c ');
end
fprintf(fid_tex,'|} \n');

fprintf(fid_tex,'\t\t\\hline\n');

fprintf(fid_tex,'\t$r$ & Norm & $h = %d/%i$ ', T_h.domain.xmax - T_h.domain.xmin,N_base);
for i = 2:Max_iterations_mesh
    fprintf(fid_tex,'\n\t\t&\\multicolumn{2}{| c |}{$h = %d/%i$}',...
        T_h.domain.xmax - T_h.domain.xmin,2^(i-1)*N_base);
end
fprintf(fid_tex,' \\\\ \n');

fprintf(fid_tex,'\t\t\\cline{3-%i} \n',2*Max_iterations_mesh+1);

fprintf(fid_tex,'\t&   & Error '); 
for i = 2:Max_iterations_mesh
    fprintf(fid_tex,'& Error & Order ');
end
fprintf(fid_tex,' \\\\ \n');

fprintf(fid_tex,'\t\t\\hline \\cline{1-%i}\n', 2*Max_iterations_mesh+1);

    % input values from chart

for rr = 1:Max_iterations_basis+1 
    
    fprintf(fid_tex,'\t%i & $L^{2}$ ',rr-1);
    
    count = 0;
    
    for nn = 2:2*Max_iterations_mesh
        
        if (nn >= 4 && mod(nn,2) == 0)
            fprintf(fid_tex,'& %2.2f ', chart(2*(rr-1)+1,nn));
        else
            fprintf(fid_tex,'& %1.1e ', chart(2*(rr-1)+1,nn));
        end
        
        if (count == 3 && nn ~= 2*Max_iterations_mesh)
            
            fprintf(fid_tex,'\n\t  ');
            count = 0;
            
        end
        
        count = count+1;
        
    end
    
    fprintf(fid_tex,' \\\\ \n');
    
    fprintf(fid_tex,'\t  & $L^{\\infty}$ ');
    
    count = 0;
    
    for nn = 2:2*Max_iterations_mesh
        
        if (nn >= 4 && mod(nn,2) == 0)
            fprintf(fid_tex,'& %2.2f ', chart(2*(rr-1)+2,nn));
        else
            fprintf(fid_tex,'& %1.1e ', chart(2*(rr-1)+2,nn));
        end
        
        if (count == 3 && nn ~= 2*Max_iterations_mesh)
            
            fprintf(fid_tex,'\n\t  ');
            count = 0;
            
        end
        
        count = count+1;
        
    end
    
    fprintf(fid_tex,' \\\\ \n');
    
    fprintf(fid_tex,'\t\t\\hline\n');
    
end

    % close tex file
    
fprintf(fid_tex,'\\end{tabular}\n');

fprintf(fid_tex,'\n\nN_base = %i\n',N_base);
fprintf(fid_tex,'M = %i\n',M_time);
fprintf(fid_tex,'dt = %i\n',Time.dt);
fprintf(fid_tex,'delta = %i\n',delta);
fprintf(fid_tex,'alpha = %d\n',alpha);
fprintf(fid_tex,'quad_rule = %i\n',quad_rule);


fclose(fid_tex);




==> Tests_dynamic/poly/implicit/space_order/v_h.m <==

function y = v_h(x, coeff, derivative, method, T_h)

KK = find_element(x, T_h);
local_dim = T_h.dim.local;

switch method
    
    case {1}
        
        n = KK(1);
        a = T_h.interval(n).xmin;
        b = T_h.interval(n).xmax;
        
        [x_hat, Jac] = affine(x,a,b);
        
        y = 0;
        
        for i = 1:T_h.dim.local
            
            y = y + coeff((n-1)*local_dim + i) * ...
                (Jac^derivative) * local_basis_functions(x_hat, i, derivative);
            
        end
        
    case {2}
        
        n1 = KK(1);
        a1 = T_h.interval(n1).xmin;
        b1 = T_h.interval(n1).xmax;
        
        n2 = KK(2);
        a2 = T_h.interval(n2).xmin;
        b2 = T_h.interval(n2).xmax;
        
        [x_hat, Jac] = affine(x,a1,b1);
        
        y1 = 0;
        
        for i = 1:local_dim
            
            y1 = y1 + coeff((n1-1)*local_dim + i) * ...
                (Jac^derivative) * local_basis_functions(x_hat, i, derivative);
            
        end
        
        [x_hat, Jac] = affine(x,a2,b2);
        
        y2 = 0;
        
        for i = 1:local_dim
            
            y2 = y2 + coeff((n2-1)*local_dim + i) * ...
                (Jac^derivative) * local_basis_functions(x_hat, i, derivative);
            
        end
        
        y = 0.5 * (y1 + y2);
        
    case {3}
        
        n = KK(2);
        a = T_h.interval(n).xmin;
        b = T_h.interval(n).xmax;
        
        [x_hat, Jac] = affine(x,a,b);
        
        y = 0;
        
        for i = 1:local_dim
            
            y = y + coeff((n-1)*local_dim + i) * ...
                (Jac^derivative) * local_basis_functions(x_hat, i, derivative);
            
        end
        
    otherwise
        
        fprintf('Error in v_h method\n');
        
end

return;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% find_element(x,x)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


function index = find_element(x, T_h)

flag = 0;
n = 0;

while (flag == 0)
    
    n = n+1;
    
    if (T_h.interval(n).xmin <= x && T_h.interval(n).xmax >= x)
        
        flag = 1;
        n1 = n;
        
        if ((x == T_h.interval(n).xmax) && (n1 ~= T_h.N))
            n2 = n1+1;
        else
            n2 = n1;
        end
        
    end
    
    if (n > T_h.N)
        flag = 2;
    end
    
end

index = zeros(2,1);
index(1) = n1;
index(2) = n2;

if (flag == 2)
   fprintf('Error : x input for basis functions out of range\n'); 
end

return;



